Classical eikonal from Magnus expansion

In a classical scattering problem, the classical eikonal is defined as the generator of the canonical transformation that maps in-states to out-states. It can be regarded as the classical limit of the log of the quantum S-matrix. In a classical analog of the Born approximation in quantum mechanics, the classical eikonal admits an expansion in oriented tree graphs, where oriented edges denote retarded/advanced worldline propagators. The Magnus expansion, which takes the log of a time-ordered exponential integral, offers an efficient method to compute the coefficients of the tree graphs to all orders. We exploit a Hopf algebra structure behind the Magnus expansion to develop a fast algorithm which can compute the tree coefficients up to the 12th order (over half a million trees) in less than an hour. In a relativistic setting, our methods can be applied to the post-Minkowskian (PM) expansion for gravitational binaries in the worldline formalism. We demonstrate the methods by computing the 3PM eikonal and find agreement with previous results based on amplitude methods. Importantly, the Magnus expansion yields a finite eikonal, while the na\"ive eikonal based on the time-symmetric propagator is infrared-divergent from 3PM on.

==> anc/contraction-omega.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    255686,       6500]
NotebookOptionsPosition[    247966,       6361]
NotebookOutlinePosition[    248618,       6383]
CellTagsIndexPosition[    248575,       6380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Calculate e and omega, mainly using the contraction rules", "Title",
 CellChangeTimes->{{3.938305275716659*^9, 
  3.938305300265397*^9}},ExpressionUUID->"a946810b-6b1b-46b4-a082-\
1504f9e92d39"],

Cell[CellGroupData[{

Cell["stylesheet", "Section",
 CellChangeTimes->{{3.827903889174343*^9, 
  3.827903893212739*^9}},ExpressionUUID->"091feb78-c6c0-4619-9f79-\
1b839e540918"],

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"StyleDefinitions", "->", 
    RowBox[{"Notebook", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cell", "[", 
        RowBox[{"StyleData", "[", 
         RowBox[{"StyleDefinitions", "->", "\"\<Default.nb\>\""}], "]"}], 
        "]"}], ",", 
       RowBox[{"Cell", "[", 
        RowBox[{
         RowBox[{"StyleData", "[", "\"\<StandardForm\>\"", "]"}], ",", 
         RowBox[{"InputAutoReplacements", "->", 
          RowBox[{"{", "}"}]}]}], "]"}]}], "}"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InputAutoReplacements", "//", "CurrentValue"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"cancel", " ", "automatic", " ", "changes"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.827903898475972*^9, 3.827903906058127*^9}, {
  3.827903974639038*^9, 3.827903989538791*^9}, {3.8279040591507716`*^9, 
  3.827904170018217*^9}, {3.827904387584328*^9, 3.827904388235304*^9}, {
  3.827904552467334*^9, 3.8279045868011055`*^9}, {3.827904619474945*^9, 
  3.8279046196838913`*^9}, {3.932302280584688*^9, 3.932302291901954*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2edfb035-90f1-4a9f-b5ce-2433feb71c37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "SaveToCell", "]"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SaveToCell", "::", "usage"}], "=", 
    RowBox[{
    "\"\<SaveToCell[variable] creates an input cell that reassigns the \
current value of variable.\\n\>\"", "<>", 
     "\"\<SaveToCell[variables, display] shows 'display' on the \
right-hand-side of the assignment.\>\""}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"SaveToCell", ",", "HoldFirst"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SaveToCell", "[", 
   RowBox[{"var_", ",", 
    RowBox[{"name", ":", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "?", "OptionQ"}], "]"}], ":", "\"\<data\>\""}], ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data", "=", 
       RowBox[{"Compress", "[", "var", "]"}]}], ",", 
      RowBox[{"panel", "=", 
       RowBox[{"ToBoxes", "@", 
        RowBox[{"Tooltip", "[", 
         RowBox[{
          RowBox[{"Panel", "[", 
           RowBox[{"name", ",", 
            RowBox[{"FrameMargins", "->", "Small"}]}], "]"}], ",", 
          RowBox[{"DateString", "[", "]"}]}], "]"}]}]}]}], "}"}], ",", 
    RowBox[{"CellPrint", "@", 
     RowBox[{"Cell", "[", 
      RowBox[{
       RowBox[{"BoxData", "@", 
        RowBox[{"RowBox", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"MakeBoxes", "[", "var", "]"}], ",", "\"\<=\>\"", ",", 
           RowBox[{"InterpretationBox", "[", 
            RowBox[{"panel", ",", 
             RowBox[{"Uncompress", "[", "data", "]"}]}], "]"}], ",", 
           "\"\<;\>\""}], "}"}], "]"}]}], ",", "\"\<Input\>\"", ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"prevent", " ", "deletion", " ", "by", " ", "Cell"}], ">", 
         RowBox[{"Delete", " ", "All", " ", 
          RowBox[{"Output", ":"}]}]}], "*)"}], 
       RowBox[{"GeneratedCell", "->", "False"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"CellLabel", " ", "is", " ", 
          RowBox[{"special", ":", 
           RowBox[{
           "last", " ", "occrrence", " ", "takes", " ", "precedence"}]}]}], 
         ",", 
         RowBox[{"so", " ", "it", " ", "comes", " ", "before", " ", 
          RowBox[{"opt", ":"}]}]}], "*)"}], 
       RowBox[{"CellLabel", "->", "\"\<(saved)\>\""}], ",", "opt", ",", 
       RowBox[{"CellLabelAutoDelete", "->", "False"}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.919849250935066*^9, 3.919849250972048*^9}, {
  3.932538273091773*^9, 3.932538288887383*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"a9cddf71-5bd3-4f5f-bbc7-709f4891f07c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Initializing", "Section",
 CellChangeTimes->{{3.93230120093692*^9, 3.932301202953294*^9}, {
  3.935224679192805*^9, 3.935224679871643*^9}, {3.935972364225491*^9, 
  3.935972364877379*^9}, {3.936398298209231*^9, 3.936398298703573*^9}, {
  3.936512845841516*^9, 3.936512845990556*^9}, {3.93814473091047*^9, 
  3.938144745476409*^9}},ExpressionUUID->"e5a21dc1-adb1-48c3-a8cb-\
1b2164806d10"],

Cell[CellGroupData[{

Cell["JWK\[CloseCurlyQuote]s codes", "Subsection",
 CellChangeTimes->{{3.9381447514723988`*^9, 
  3.938144760595858*^9}},ExpressionUUID->"fe0c9f8a-cd5f-4877-b538-\
78219a42c220"],

Cell[CellGroupData[{

Cell["Data type, canonicalization, and visualisation of graphs", \
"Subsubsection",
 CellChangeTimes->{{3.932301212343854*^9, 3.932301214942285*^9}, 
   3.932302244022497*^9, {3.932302634135662*^9, 3.932302637259794*^9}, {
   3.932319088611206*^9, 3.932319092046661*^9}, {3.936305328757124*^9, 
   3.93630532939096*^9}, {3.936512842286531*^9, 3.936512843527255*^9}, {
   3.938144859807226*^9, 
   3.9381448698488417`*^9}},ExpressionUUID->"1c249fc3-1fad-46e4-9a0f-\
2c8fb5546a0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "Grf", ",", " ", "LvGrf", ",", "VList", ",", " ", "EList", ",", " ", 
    "Vert", ",", " ", "VT", ",", " ", "$cl", ",", " ", "$uc", ",", " ", "LV", 
    ",", " ", "Edge"}], "]"}], " ", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Grf", "[", 
      RowBox[{"vertlist_VList", ",", " ", "egdlist_EList"}], "]"}], " ", 
     "unleveled", " ", "graph"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"LvGrf", "[", 
      RowBox[{"vertlist_VList", ",", " ", "egdlist_EList"}], "]"}], " ", 
     "leveled", " ", "graph"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VList", "[", 
      RowBox[{
       RowBox[{"Vert", "[", 
        RowBox[{
         RowBox[{"VT", "[", "1", "]"}], ",", " ", 
         RowBox[{
          RowBox[{"$cl", "/", "$uc"}], 
          RowBox[{"(", 
           RowBox[{",", " ", 
            RowBox[{"LV", "[", "_", "]"}]}], ")"}]}]}], "]"}], ",", 
       RowBox[{"Vert", "[", 
        RowBox[{
         RowBox[{"VT", "[", "2", "]"}], ",", " ", 
         RowBox[{
          RowBox[{"$cl", "/", "$uc"}], 
          RowBox[{"(", 
           RowBox[{",", " ", 
            RowBox[{"LV", "[", "_", "]"}]}], ")"}]}]}], "]"}], ",", " ", 
       "..."}], "]"}], " ", "list", " ", "of", " ", 
     RowBox[{"(", "levelled", ")"}], " ", "vertices"}], ",", " ", 
    RowBox[{"$cl", " ", "coloured"}], ",", " ", 
    RowBox[{"$un", " ", "uncoloured"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EList", "[", 
      RowBox[{
       RowBox[{"Edge", "[", 
        RowBox[{
         RowBox[{"VT", "[", "_", "]"}], ",", 
         RowBox[{"VT", "[", "_", "]"}]}], "]"}], ",", " ", 
       RowBox[{"Edge", "[", 
        RowBox[{
         RowBox[{"VT", "[", "_", "]"}], ",", 
         RowBox[{"VT", "[", "_", "]"}]}], "]"}], ",", " ", "..."}], "]"}], 
     " ", "list", " ", "of", " ", "edges"}]}], "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.932301252771227*^9, 3.9323013331651373`*^9}, {
  3.9323013791433268`*^9, 3.932301589255861*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"408b0a3d-76f2-4f36-b582-b1e551fe695b"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"VList", ",", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "Orderless"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"EList", ",", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "Orderless"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.93230414642487*^9, 3.932304166968313*^9}, {
  3.932304383831904*^9, 3.9323044091666527`*^9}, {3.9323140542177544`*^9, 
  3.932314058358414*^9}, {3.932314705836936*^9, 3.9323147131449375`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"5dace05b-15ac-482f-a7c9-7285afea3014"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VList", "[", 
   RowBox[{"foo___", ",", "Nothing"}], "]"}], ":=", 
  RowBox[{"VList", "[", "foo", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EList", "[", 
   RowBox[{"foo___", ",", "Nothing"}], "]"}], ":=", 
  RowBox[{"EList", "[", "foo", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9323140136183624`*^9, 3.9323141037712765`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"0e6708c7-0dc7-44dc-8420-0f06152e1c34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Grf2MMCGraph", "[", "foo_Grf", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FreeQ", "[", 
     RowBox[{"foo", ",", "$cl"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"List", "@@", 
        RowBox[{"(", 
         RowBox[{"First", "/@", 
          RowBox[{"foo", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"List", "@@", 
         RowBox[{"foo", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"Edge", "->", "DirectedEdge"}], "}"}]}]}], "]"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"no", " ", "coloured", " ", "vertices"}], " ", "*)"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "$dummy", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"$dummy", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "$cl"}], "]"}], ",", "Nothing", ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "/@", 
           RowBox[{"foo", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "//", "First"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Graph", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"List", "@@", 
              RowBox[{"(", 
               RowBox[{"First", "/@", 
                RowBox[{"foo", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}], ",", 
            RowBox[{"VT", "[", "$cl", "]"}]}], "}"}], "//", "Flatten"}], ",", 
         
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"List", "@@", 
               RowBox[{"foo", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{"Edge", "->", "DirectedEdge"}], "}"}]}], ",", 
            RowBox[{"DirectedEdge", "[", 
             RowBox[{"$dummy", ",", 
              RowBox[{"VT", "[", "$cl", "]"}]}], "]"}], ",", 
            RowBox[{"DirectedEdge", "[", 
             RowBox[{
              RowBox[{"VT", "[", "$cl", "]"}], ",", "$dummy"}], "]"}]}], 
           "}"}], "//", "Flatten"}]}], "]"}]}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"assume", " ", "one", " ", "coloured", " ", "vertex"}], " ", 
      "*)"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"convert", " ", "to", " ", "built"}], "-", 
    RowBox[{
    "in", " ", "Mathematica", " ", "graph", " ", "data", " ", "for", " ", 
     "canonicalisation"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.932315994313417*^9, 3.9323160503565826`*^9}, {
  3.932316097424099*^9, 3.932316166529479*^9}, {3.932316200231693*^9, 
  3.9323162076356945`*^9}, {3.9323162506392794`*^9, 3.932316515910622*^9}, {
  3.932316576688639*^9, 3.93231662531539*^9}, {3.932317537919911*^9, 
  3.9323175700529804`*^9}, {3.932318595863027*^9, 3.932318627073514*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"e1a61a71-6bfc-43d1-8156-21dd91d1e045"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CanonicaliseGrf", "[", 
     RowBox[{"Grf", "[", 
      RowBox[{
       RowBox[{"VList", "[", "]"}], ",", 
       RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "=", 
    RowBox[{"Grf", "[", 
     RowBox[{
      RowBox[{"VList", "[", "]"}], ",", 
      RowBox[{"EList", "[", "]"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "specify", " ", "canonical", " ", "empty", " ", "graph", " ", "directly"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CanonicaliseGrf", "[", "foo_Grf", "]"}], ":=", 
  RowBox[{"Catch", "[", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eval", ",", "vertlist"}], "}"}], ",", 
     RowBox[{
      RowBox[{"eval", "=", 
       RowBox[{"foo", "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"foo", "//", "Grf2MMCGraph"}], "//", 
              RowBox[{
               RowBox[{"FindGraphIsomorphism", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"CanonicalGraph", "[", "#", "]"}], "//", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Head", "[", "#", "]"}], "===", "Graph"}], ",", 
                    "#", ",", 
                    RowBox[{
                    RowBox[{
                    "Print", "[", 
                    "\"\<Error: could not canonicalise using Mathematica's \
built-in CanonicalGraph\>\"", "]"}], ";", 
                    RowBox[{"Throw", "[", "foo", "]"}]}]}], "]"}], "&"}], 
                    ")"}]}], ")"}]}], "]"}], "&"}]}], "//", "First"}], "//", 
            "Normal"}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rule", "[", 
             RowBox[{"ex1_", ",", "ex2_"}], "]"}], ":>", 
            RowBox[{"Rule", "[", 
             RowBox[{"ex1", ",", 
              RowBox[{"VT", "[", "ex2", "]"}]}], "]"}]}], "}"}]}], ")"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"vertlist", "=", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"eval", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "_VT", ",", "All"}], "]"}], "//",
         "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vertlist", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Rule", "[", 
         RowBox[{"vertlist", ",", 
          RowBox[{"VT", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "@", "vertlist"}], "]"}]}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eval", "/.", "vertlist"}], ")"}], "//", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CanonicaliseGrf", "[", "#", "]"}], "=", "#"}], ")"}], 
        "&"}]}]}]}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"save", " ", "canonical", " ", "graphs"}], " ", "*)"}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ToCanon", "[", "foo_", "]"}], ":=", 
  RowBox[{"foo", "/.", 
   RowBox[{"{", 
    RowBox[{"ex_Grf", ":>", 
     RowBox[{"CanonicaliseGrf", "[", "ex", "]"}]}], "}"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "canonicalise", " ", "graphs", " ", "based", " ", "on", " ", "built"}], 
     "-", 
     RowBox[{"in", " ", "Mathematica", " ", "function"}]}], " ", 
    "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.932314293005026*^9, 3.932314303356969*^9}, {
   3.9323147577085094`*^9, 3.9323148497487345`*^9}, {3.932314968191814*^9, 
   3.9323150499472313`*^9}, {3.93231533328694*^9, 3.932315334561011*^9}, {
   3.932315642177977*^9, 3.9323156653809423`*^9}, {3.932316189620987*^9, 
   3.932316213655461*^9}, {3.932317107205272*^9, 3.93231715152278*^9}, {
   3.9323172322190623`*^9, 3.932317242137329*^9}, {3.932317277638605*^9, 
   3.9323172821980762`*^9}, {3.932317313041136*^9, 3.932317348508971*^9}, 
   3.932319386119666*^9, {3.932319423626631*^9, 3.932319490722186*^9}, {
   3.932319526954091*^9, 3.9323195308784*^9}, {3.932319566632664*^9, 
   3.932319630956434*^9}, {3.9323196752443066`*^9, 3.932319679960711*^9}, {
   3.93232105164279*^9, 3.932321062522427*^9}, {3.932471639910758*^9, 
   3.932471657858798*^9}, {3.932471719406653*^9, 3.932471748616371*^9}, {
   3.93253756227514*^9, 3.9325375901585484`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"83dd0d98-5867-42b2-ab96-d1006a223488"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate partitions of trees", "Subsubsection",
 CellChangeTimes->{{3.932456931201578*^9, 
  3.932456940489286*^9}},ExpressionUUID->"b7b39a0d-7cfc-4bba-8617-\
72b82b2e6d86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExistVTQ", "[", 
   RowBox[{"foo_", ",", 
    RowBox[{"{", 
     RowBox[{"VT", "[", "a_", "]"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Not", "[", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"foo", ",", 
     RowBox[{"VT", "[", "a", "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExistVTQ", "[", 
   RowBox[{"foo_", ",", "vertlist_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Not", "[", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"foo", ",", "#"}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"Or", "@@", "vertlist"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.932462302171288*^9, 3.932462337522856*^9}, {
  3.932462516625582*^9, 3.9324625458056383`*^9}, {3.9324626222424383`*^9, 
  3.932462625235242*^9}, {3.932531250294187*^9, 3.932531280629429*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"4e9a8a84-a8f6-4ffc-b540-c3e8bd6e2859"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GroupConnectedEdges", "[", 
    RowBox[{"EList", "[", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"EList", "[", "]"}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"GroupConnectedEdges", "[", 
    RowBox[{"EList", "[", 
     RowBox[{"Edge", "[", 
      RowBox[{"foo_", ",", "goo_"}], "]"}], "]"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"EList", "[", 
     RowBox[{"Edge", "[", 
      RowBox[{"foo", ",", "goo"}], "]"}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupConnectedEdges", "[", "foo_EList", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eval", "=", 
       RowBox[{"{", "}"}]}], ",", "goo", ",", 
      RowBox[{"edgelist", "=", "foo"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"edgelist", "===", 
         RowBox[{"EList", "[", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"goo", "=", 
         RowBox[{"EList", "[", 
          RowBox[{"edgelist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"edgelist", "=", 
         RowBox[{"Drop", "[", 
          RowBox[{"edgelist", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"edgelist", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"ExistVTQ", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"goo", "/.", 
                    RowBox[{"Edge", "->", "EList"}]}], ")"}]}], ")"}], "//", 
                    "DeleteDuplicates"}], ")"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"goo", "=", 
                   RowBox[{"EList", "[", 
                    RowBox[{"goo", ",", "#"}], "]"}]}], ";", "Nothing"}], ",",
                  "#"}], "]"}], "&"}], ")"}], "/@", "#"}], "&"}], ",", 
           "edgelist"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"eval", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"eval", ",", "goo"}], "}"}], "//", "Flatten"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "eval"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9324594811207*^9, 3.932459505828047*^9}, {
  3.9324595869374332`*^9, 3.932459598479334*^9}, {3.932459637930542*^9, 
  3.932459656442362*^9}, {3.932459690038803*^9, 3.932459731171694*^9}, {
  3.932461231303467*^9, 3.932461235235141*^9}, {3.932461291797447*^9, 
  3.932461313674297*^9}, {3.932461366842691*^9, 3.932461372381338*^9}, {
  3.932461563706101*^9, 3.932461587452484*^9}, {3.932461793949829*^9, 
  3.932461823411283*^9}, {3.9324618637876263`*^9, 3.932461889197563*^9}, {
  3.932462391462204*^9, 3.932462488231846*^9}, {3.932462678759843*^9, 
  3.932462691422078*^9}, {3.932462813878834*^9, 3.932462960592235*^9}, {
  3.9324631695494967`*^9, 3.9324631711168137`*^9}, {3.932463289481596*^9, 
  3.932463292803817*^9}, {3.932463471686525*^9, 3.932463476278784*^9}, {
  3.932463582578827*^9, 3.932463629170569*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"6137590d-d1e1-47ac-aa78-91474338a75e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConstructGrf", "[", 
   RowBox[{"foo_List", ",", "vertlist_VList"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"eval", "=", 
      RowBox[{
       RowBox[{"Cases", "[", 
        RowBox[{"foo", ",", "_VT", ",", "All"}], "]"}], "//", 
       "DeleteDuplicates"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ExistVTQ", "[", 
            RowBox[{"#", ",", "eval"}], "]"}], ",", "Nothing", ",", 
           RowBox[{"Grf", "[", 
            RowBox[{
             RowBox[{"VList", "[", 
              RowBox[{"Vert", "[", "#", "]"}], "]"}], ",", 
             RowBox[{"EList", "[", "]"}]}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"List", "@@", "vertlist"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Grf", "[", 
             RowBox[{
              RowBox[{"VList", "@@", 
               RowBox[{"(", 
                RowBox[{"Vert", "/@", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", "_VT", ",", "All"}], "]"}], "//", 
                   "DeleteDuplicates"}], ")"}]}], ")"}]}], ",", "#"}], "]"}], 
            ")"}], "&"}], "/@", "foo"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Grf", "[", 
           RowBox[{
            RowBox[{"VList", "[", "]"}], ",", 
            RowBox[{"EList", "[", "]"}]}], "]"}], "->", "Nothing"}], 
         "}"}]}]}], "}"}], "//", "Flatten"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.932465050337722*^9, 3.9324650726243873`*^9}, {
  3.932465137521227*^9, 3.932465310669627*^9}, {3.932465360790131*^9, 
  3.932465405814969*^9}, {3.932465440398293*^9, 3.932465525903178*^9}, {
  3.932467039643933*^9, 3.932467042197994*^9}, {3.932531527867371*^9, 
  3.932531531631407*^9}, {3.932531914409273*^9, 3.932531930692757*^9}, {
  3.932615407979226*^9, 3.932615410673074*^9}, {3.932642344587856*^9, 
  3.932642346197022*^9}, {3.932642514888056*^9, 3.932642520309483*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a948445c-7d5d-465f-8936-160125eb7521"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GeneratePartitions", "[", "foo_Grf", "]"}], ":=", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"vertlist", "=", 
       RowBox[{"(", 
        RowBox[{"First", "/@", 
         RowBox[{"foo", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ConstructGrf", "[", 
          RowBox[{"#", ",", "vertlist"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"foo", "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#", ",", "_VT", ",", "All"}], "]"}], "//", 
                    "DeleteDuplicates"}], ")"}], "//", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{"#", "===", 
                    RowBox[{"{", "}"}]}], "]"}], ",", 
                    RowBox[{"Outer", "[", 
                    RowBox[{"Rule", ",", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"#", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"#", "//", "First"}], "}"}]}], "]"}], ",", "#"}], 
                    "]"}], "&"}]}], ")"}], "&"}], ")"}], "/@", "#"}], ")"}], "//",
               "Flatten"}], ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Edge", "[", 
              RowBox[{"a_", ",", "a_"}], "]"}], ":>", "Nothing"}], "}"}]}], "/.", 
          RowBox[{"ex_VList", ":>", 
           RowBox[{"(", 
            RowBox[{"ex", "//", "DeleteDuplicates"}], ")"}]}]}]}], 
        RowBox[{"(*", " ", 
         RowBox[{
         "this", " ", "part", " ", "assumes", " ", "all", " ", "vertices", 
          " ", "are", " ", "equivalent"}], " ", "*)"}], "\[IndentingNewLine]",
         "}"}], "&"}], "/@", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{"GroupConnectedEdges", "/@", 
        RowBox[{"(", 
         RowBox[{"Subsets", "[", 
          RowBox[{"foo", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], ")"}]}], 
       "\[IndentingNewLine]", ")"}]}]}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "generate", " ", "list", " ", "of", " ", "edges", " ", "to", " ", "be", 
      " ", "kept", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"the", " ", "**", "complement", "**", " ", "of"}], " ", "a", 
        " ", "partition"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    "]"}], "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{
        RowBox[{"Take", "[", 
         RowBox[{"#", ",", "1"}], "]"}], ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"List", "@@", 
       RowBox[{"foo", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "restore", " ", "extra", " ", "information", " ", "carried", " ", "by", 
     " ", "vertices"}], " ", "*)"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"generate", " ", "a", " ", "table", " ", "of", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "\\", "p"}], " ", ",", " ", 
       SubscriptBox["p", "\[Tau]"]}], "}"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.932458438704446*^9, 3.932458497713097*^9}, {
   3.93246375300605*^9, 3.932463755206697*^9}, {3.932464955713426*^9, 
   3.932465011379788*^9}, {3.932465079666774*^9, 3.932465127368832*^9}, {
   3.932465545427891*^9, 3.932465556392694*^9}, {3.93246563760143*^9, 
   3.932465654025057*^9}, {3.932465686876738*^9, 3.932465704683106*^9}, {
   3.932465736948061*^9, 3.932465797282922*^9}, {3.932465864710631*^9, 
   3.932465875516865*^9}, {3.932465977302731*^9, 3.932466035346139*^9}, {
   3.932466161586664*^9, 3.932466198117277*^9}, {3.932466239830675*^9, 
   3.932466303820657*^9}, {3.932466343416272*^9, 3.932466345392151*^9}, {
   3.932466396245035*^9, 3.932466399999791*^9}, {3.932466433514221*^9, 
   3.932466530042863*^9}, {3.93246657318542*^9, 3.932466587226858*^9}, 
   3.932466628141268*^9, {3.93246666024513*^9, 3.932466675656911*^9}, {
   3.932466927770529*^9, 3.932466938557867*^9}, {3.932468529003854*^9, 
   3.932468616505803*^9}, 3.932468709378446*^9, {3.932468812882779*^9, 
   3.932468864273164*^9}, {3.932469012614567*^9, 3.93246901530118*^9}, {
   3.932531576926176*^9, 3.932531594509971*^9}, {3.932540227296369*^9, 
   3.932540346214223*^9}, 3.932540385113542*^9, {3.932540445384594*^9, 
   3.932540448524674*^9}, {3.93264224494262*^9, 3.932642247837532*^9}, 
   3.932642332698957*^9, {3.932642456181447*^9, 3.93264245737634*^9}, 
   3.932642499959999*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"47d6919d-5434-4ae7-9060-dc95620bcea0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate all skeleton eikonal diagrams", "Subsubsection",
 CellChangeTimes->{{3.93263430049913*^9, 3.932634309905616*^9}, {
  3.932636650409657*^9, 3.93263665110341*^9}, {3.936500993891484*^9, 
  3.936500997634299*^9}},ExpressionUUID->"995d77a6-9550-46dd-ba0a-\
977ed1a32a33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "SkGrf", ",", "CanonicaliseSkGrf", ",", "ToCanonSkGrf", ",", "AttachEdge", 
    ",", "SkeletonDiags"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SkGrf", "[", "edgelist_EList", "]"}], " ", "skeleton", " ", 
    RowBox[{"(", 
     RowBox[{"undirected", " ", "edges"}], ")"}], " ", "graph", " ", "for", 
    " ", "generating", " ", "all", " ", "possible", " ", "diagrams"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.93263440514979*^9, 3.93263447809064*^9}, {
   3.932634518173525*^9, 3.93263453590189*^9}, 3.93263472604136*^9, {
   3.9326358271965513`*^9, 3.93263582746389*^9}, {3.9326366253964157`*^9, 
   3.932636625824547*^9}, 3.936417019422659*^9, {3.936590636327504*^9, 
   3.936590637380858*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"3c6cc175-7e61-4e5f-9ed6-4cf7691c440d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicaliseSkGrf", "[", "foo_SkGrf", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "eval", "}"}], ",", 
    RowBox[{
     RowBox[{"eval", "=", 
      RowBox[{
       RowBox[{"foo", "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Graph", "[", 
               RowBox[{"List", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"foo", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "/.", 
                  RowBox[{"Edge", "->", "UndirectedEdge"}]}], ")"}]}], "]"}], 
              "//", 
              RowBox[{
               RowBox[{"FindGraphIsomorphism", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"CanonicalGraph", "[", "#", "]"}]}], "]"}], "&"}]}], 
             "//", "First"}], "//", "Normal"}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rule", "[", 
             RowBox[{"ex1_", ",", "ex2_"}], "]"}], ":>", 
            RowBox[{"Rule", "[", 
             RowBox[{"ex1", ",", 
              RowBox[{"VT", "[", "ex2", "]"}]}], "]"}]}], "}"}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"ex_Edge", ":>", 
         RowBox[{"Sort", "[", "ex", "]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CanonicaliseSkGrf", "[", "eval", "]"}], "=", "eval"}]}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"save", " ", "canonical", " ", "skeleton", " ", "graphs"}], " ", 
    "*)"}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.932634740560412*^9, 3.932634748803605*^9}, {
  3.932634806735955*^9, 3.932634846707984*^9}, {3.932635001620147*^9, 
  3.932635009691629*^9}, {3.932635133890848*^9, 3.932635149288293*^9}, {
  3.932635266430787*^9, 3.932635309332647*^9}, {3.9326353402033987`*^9, 
  3.932635358187161*^9}, {3.932635431832854*^9, 3.932635444881384*^9}, {
  3.932635521974201*^9, 3.932635598668086*^9}, {3.936513578634077*^9, 
  3.936513593622263*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"e9978123-fa89-4d1a-9197-2829bebe4528"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToCanonSkGrf", "[", "foo_", "]"}], ":=", 
  RowBox[{"foo", "/.", 
   RowBox[{"{", 
    RowBox[{"ex_SkGrf", ":>", 
     RowBox[{"CanonicaliseSkGrf", "[", "ex", "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.932635496490162*^9, 3.932635513181648*^9}, {
  3.932635602839472*^9, 3.932635610031118*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"d3298e43-60c5-4cee-8626-c0a292724f23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AttachEdge", "[", "foo_SkGrf", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$dummy", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"foo", ",", "_VT", ",", "All"}], "]"}], "//", 
        "DeleteDuplicates"}], ")"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"SkGrf", "[", 
       RowBox[{"EList", "[", 
        RowBox[{
         RowBox[{"foo", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "]"}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Outer", "[", 
        RowBox[{"Edge", ",", 
         RowBox[{"{", 
          RowBox[{"VT", "[", 
           RowBox[{
            RowBox[{"Length", "[", "$dummy", "]"}], "+", "1"}], "]"}], "}"}], 
         ",", "$dummy"}], "]"}], "//", "Flatten"}], ")"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.932634357839354*^9, 3.9326343716518307`*^9}, {
   3.932634411875656*^9, 3.932634412638248*^9}, {3.932634556571496*^9, 
   3.932634558833069*^9}, {3.932634920606242*^9, 3.932634952272255*^9}, 
   3.93263577178545*^9, 3.936409609466044*^9, 3.936416956668154*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"da15c5e2-c947-4f3c-97db-106f1f07bcb6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SkeletonDiags", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"SkGrf", "[", 
     RowBox[{"EList", "[", 
      RowBox[{"Edge", "[", 
       RowBox[{
        RowBox[{"VT", "[", "1", "]"}], ",", 
        RowBox[{"VT", "[", "2", "]"}]}], "]"}], "]"}], "]"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SkeletonDiags", "[", 
   RowBox[{"n_", "?", "IntegerQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SkeletonDiags", "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"AttachEdge", "/@", 
          RowBox[{"SkeletonDiags", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], ")"}], "//", "Flatten"}], "//", 
       "ToCanonSkGrf"}], "//", "DeleteDuplicates"}]}], ")"}], "/;", 
   RowBox[{"n", ">", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.93263457407698*^9, 3.932634595562066*^9}, {
   3.932634662869845*^9, 3.932634663102737*^9}, {3.932634868873604*^9, 
   3.932634891050982*^9}, {3.932635719129779*^9, 3.932635747088352*^9}, 
   3.936416965787356*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"1af64b24-1fa8-4171-b3f7-f9cf570c87b6"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Initialization and global variables", "Subsection",
 CellChangeTimes->{
  3.93650371609175*^9, {3.936505568159643*^9, 3.936505569592281*^9}, {
   3.938144876661417*^9, 
   3.9381448788971786`*^9}},ExpressionUUID->"fdcf99c0-ef92-4fb3-a7ad-\
cd20d4a3c2fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Clear", " ", "and", " ", "initialize", " ", "global", " ", "tables", " ", 
    "and", " ", "sets"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "aTable", ",", "wTable", ",", "eTable", ",", "TotalClassSet", ",", 
      "SetTable", ",", "SetGraphTable", ",", "CollectedGraphs", ",", 
      "PlotTable"}], "]"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Initialize", " ", "aTable", " ", "as", " ", "an", " ", "empty", " ", 
     "association"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aTable", "=", 
     RowBox[{"<|", "|>"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Initialize", " ", "wTable", " ", "with", " ", "predefined", " ", 
     "canonical", " ", "graph", " ", "keys", " ", "and", " ", "their", " ", 
     "corresponding", " ", "weights"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wTable", "=", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"ToCanon", "[", 
         RowBox[{"Grf", "[", 
          RowBox[{
           RowBox[{"VList", "[", 
            RowBox[{"Vert", "[", 
             RowBox[{"VT", "[", "_", "]"}], "]"}], "]"}], ",", 
           RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"ToCanon", "[", 
         RowBox[{"Grf", "[", 
          RowBox[{
           RowBox[{"VList", "[", 
            RowBox[{
             RowBox[{"Vert", "[", 
              RowBox[{"VT", "[", "_", "]"}], "]"}], ",", 
             RowBox[{"Vert", "[", 
              RowBox[{"VT", "[", "_", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"EList", "[", 
            RowBox[{"Edge", "[", 
             RowBox[{
              RowBox[{"Vert", "[", 
               RowBox[{"VT", "[", "_", "]"}], "]"}], ",", 
              RowBox[{"Vert", "[", 
               RowBox[{"VT", "[", "_", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
         "]"}], "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}]}], "|>"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Initialize", " ", "eTable", " ", "with", " ", "predefined", " ", 
     "canonical", " ", "graph", " ", "keys", " ", "and", " ", "their", " ", 
     "corresponding", " ", "weights"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eTable", "=", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{
        RowBox[{"ToCanon", "[", 
         RowBox[{"Grf", "[", 
          RowBox[{
           RowBox[{"VList", "[", 
            RowBox[{"Vert", "[", 
             RowBox[{"VT", "[", "_", "]"}], "]"}], "]"}], ",", 
           RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"ToCanon", "[", 
         RowBox[{"Grf", "[", 
          RowBox[{
           RowBox[{"VList", "[", "]"}], ",", 
           RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "->", "1"}]}], 
      "|>"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Initialize", " ", "TotalClassSet", " ", "as", " ", "an", " ", "empty", 
     " ", "association", " ", "to", " ", "store", " ", "graph", " ", 
     "classes"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TotalClassSet", "=", 
     RowBox[{"<|", "|>"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Initialize", " ", "SetTable", " ", "as", " ", "an", " ", "empty", " ", 
     "association", " ", "for", " ", "tracking", " ", "sets"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetTable", "=", 
     RowBox[{"<|", "|>"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Initialize", " ", "SetGraphTable", " ", "as", " ", "an", " ", "empty", 
     " ", "association", " ", "for", " ", "tracking", " ", "graph", " ", 
     "sets"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetGraphTable", "=", 
     RowBox[{"<|", "|>"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Counter", " ", "for", " ", "tracking", " ", "calculations"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numbercounting", "=", "1"}], ";"}], "\[IndentingNewLine]", "\n", 
   
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Definition", " ", "of", " ", "the", " ", "Reset", " ", 
      RowBox[{"function", ":", 
       RowBox[{
       "Clears", " ", "all", " ", "specified", " ", "global", " ", 
        "variables", " ", "to", " ", "remove", " ", "any", " ", "existing", 
        " ", "definitions", " ", "or", " ", "values"}]}]}], ",", 
     RowBox[{"reinitializes", " ", "them"}], ",", 
     RowBox[{"and", " ", "resets", " ", "the", " ", "calculation", " ", 
      RowBox[{"counter", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Reset", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
        "Clear", " ", "all", " ", "specified", " ", "global", " ", 
         "variables"}], "*)"}], 
       RowBox[{
        RowBox[{"Clear", "[", 
         RowBox[{
         "aTable", ",", "wTable", ",", "eTable", ",", "TotalClassSet", ",", 
          "SetTable", ",", "SetGraphTable", ",", "CollectedGraphs", ",", 
          "PlotTable"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reinitialize", " ", "aTable", " ", "as", " ", "an", " ", "empty", 
          " ", "association"}], "*)"}], 
        RowBox[{"aTable", "=", 
         RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reinitialize", " ", "wTable", " ", "with", " ", "predefined", " ", 
          "canonical", " ", "graph", " ", "keys", " ", "and", " ", "their", 
          " ", "corresponding", " ", "weights"}], "*)"}], 
        RowBox[{"wTable", "=", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{
            RowBox[{"ToCanon", "[", 
             RowBox[{"Grf", "[", 
              RowBox[{
               RowBox[{"VList", "[", 
                RowBox[{"Vert", "[", 
                 RowBox[{"VT", "[", "_", "]"}], "]"}], "]"}], ",", 
               RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "->", "1"}], ",", 
           
           RowBox[{
            RowBox[{"ToCanon", "[", 
             RowBox[{"Grf", "[", 
              RowBox[{
               RowBox[{"VList", "[", 
                RowBox[{
                 RowBox[{"Vert", "[", 
                  RowBox[{"VT", "[", "_", "]"}], "]"}], ",", 
                 RowBox[{"Vert", "[", 
                  RowBox[{"VT", "[", "_", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"EList", "[", 
                RowBox[{"Edge", "[", 
                 RowBox[{
                  RowBox[{"Vert", "[", 
                   RowBox[{"VT", "[", "_", "]"}], "]"}], ",", 
                  RowBox[{"Vert", "[", 
                   RowBox[{"VT", "[", "_", "]"}], "]"}]}], "]"}], "]"}]}], 
              "]"}], "]"}], "->", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}]}]}], "|>"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reinitialize", " ", "eTable", " ", "with", " ", "predefined", " ", 
          "canonical", " ", "graph", " ", "keys", " ", "and", " ", "their", 
          " ", "corresponding", " ", "weights"}], "*)"}], 
        RowBox[{"eTable", "=", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{
            RowBox[{"ToCanon", "[", 
             RowBox[{"Grf", "[", 
              RowBox[{
               RowBox[{"VList", "[", 
                RowBox[{"Vert", "[", 
                 RowBox[{"VT", "[", "_", "]"}], "]"}], "]"}], ",", 
               RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "->", "1"}], ",", 
           
           RowBox[{
            RowBox[{"ToCanon", "[", 
             RowBox[{"Grf", "[", 
              RowBox[{
               RowBox[{"VList", "[", "]"}], ",", 
               RowBox[{"EList", "[", "]"}]}], "]"}], "]"}], "->", "1"}]}], 
          "|>"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reinitialize", " ", "TotalClassSet", " ", "as", " ", "an", " ", 
          "empty", " ", "association", " ", "to", " ", "store", " ", "graph", 
          " ", "classes"}], "*)"}], 
        RowBox[{"TotalClassSet", "=", 
         RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reinitialize", " ", "SetTable", " ", "as", " ", "an", " ", "empty", 
          " ", "association", " ", "for", " ", "tracking", " ", "sets"}], 
         "*)"}], 
        RowBox[{"SetTable", "=", 
         RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reinitialize", " ", "SetGraphTable", " ", "as", " ", "an", " ", 
          "empty", " ", "association", " ", "for", " ", "tracking", " ", 
          "graph", " ", "sets"}], "*)"}], 
        RowBox[{"SetGraphTable", "=", 
         RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reset", " ", "the", " ", "calculation", " ", "counter", " ", "to", 
          " ", "1"}], "*)"}], 
        RowBox[{"numbercounting", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Optional", ":", 
          RowBox[{
          "Print", " ", "a", " ", "confirmation", " ", "message", " ", 
           "indicating", " ", "that", " ", "the", " ", "reset", " ", "is", 
           " ", "complete"}]}], "*)"}], 
        RowBox[{
        "Print", "[", 
         "\"\<Global tables and sets have been successfully reset.\>\"", 
         "]"}], ";"}]}], "]"}]}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.936505261333912*^9, 3.936505261337177*^9}, 
   3.936505436835149*^9, {3.936505575665415*^9, 3.9365055805860243`*^9}, {
   3.936509688952207*^9, 3.9365097106789103`*^9}, {3.936509750757114*^9, 
   3.936509751096286*^9}, {3.93650978873751*^9, 3.936509791887878*^9}, {
   3.936509833468731*^9, 3.9365098433920403`*^9}, {3.936509883028954*^9, 
   3.9365099219199343`*^9}, {3.938144943697727*^9, 3.938145040208638*^9}, {
   3.938145696996627*^9, 3.9381457033761063`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"c024a996-4478-41ac-b839-db8c47816496"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graph modification functions", "Subsection",
 CellChangeTimes->{
  3.936503753077671*^9, {3.938144881620854*^9, 
   3.938144884840192*^9}},ExpressionUUID->"37a77421-ec34-4f70-8bba-\
fbf8ee024eb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Converts", " ", "a", " ", "Grf", " ", "object", " ", "to", " ", "an", " ",
     "undirected", " ", "canonical", " ", "graph"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ToCanonNoDirection", "[", "graph_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "undirGraph", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Convert", " ", "the", " ", "vertex", " ", "list", " ", "by", " ", 
        "removing", " ", "the", " ", "Vert", " ", "wrapper"}], "*)"}], 
      RowBox[{
       RowBox[{"undirGraph", "=", 
        RowBox[{"Graph", "[", 
         RowBox[{
          RowBox[{"List", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"graph", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
             RowBox[{"Vert", "->", "Identity"}]}], ")"}]}], ",", 
          RowBox[{"(*", 
           RowBox[{
           "Convert", " ", "directed", " ", "edges", " ", "to", " ", 
            "undirected", " ", "edges"}], "*)"}], 
          RowBox[{"List", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"graph", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/.", " ", 
             RowBox[{"Edge", "->", "UndirectedEdge"}]}], ")"}]}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "the", " ", "canonical", " ", "form", " ", "of", " ", 
         "the", " ", "undirected", " ", "graph"}], "*)"}], 
       RowBox[{"CanonicalGraph", "[", "undirGraph", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Reverses", " ", "all", " ", "edges", " ", "in", " ", "a", " ", "Grf", 
     " ", "graph"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ReverseAllEdges", "[", "graph_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vertices", ",", "edges", ",", "flippedEdges"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Extract", " ", "vertices", " ", "and", " ", "edges", " ", "from", " ",
         "the", " ", "Grf", " ", "object"}], "*)"}], 
      RowBox[{
       RowBox[{"vertices", "=", 
        RowBox[{"graph", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"edges", "=", 
        RowBox[{"graph", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Reverse", " ", "each", " ", "edge", " ", "by", " ", "swapping", " ", 
         "its", " ", "vertices"}], "*)"}], 
       RowBox[{"flippedEdges", "=", 
        RowBox[{"edges", "/.", " ", 
         RowBox[{
          RowBox[{"Edge", "[", 
           RowBox[{"v1_", ",", "v2_"}], "]"}], ":>", 
          RowBox[{"Edge", "[", 
           RowBox[{"v2", ",", "v1"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "a", " ", "new", " ", "Grf", " ", "object", " ", 
         "with", " ", "the", " ", "reversed", " ", "edges"}], "*)"}], 
       RowBox[{"Grf", "[", 
        RowBox[{"vertices", ",", "flippedEdges"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Reverses", " ", "all", " ", "edges", " ", "in", " ", "a", " ", 
     "standard", " ", "Graph", " ", "object"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ReverseAllEdges", "[", "graph_Graph", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edges", ",", "reversedEdges"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Extract", " ", "the", " ", "list", " ", "of", " ", "edges", " ", 
        "from", " ", "the", " ", "Graph", " ", "object"}], "*)"}], 
      RowBox[{
       RowBox[{"edges", "=", 
        RowBox[{"EdgeList", "[", "graph", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Reverse", " ", "each", " ", "directed", " ", "edge"}], 
        "*)"}], 
       RowBox[{"reversedEdges", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"DirectedEdge", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "/@", 
         "edges"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "a", " ", "new", " ", "Graph", " ", "with", " ", 
         "reversed", " ", "edges", " ", "and", " ", "the", " ", "same", " ", 
         "vertices"}], "*)"}], 
       RowBox[{"Graph", "[", 
        RowBox[{
         RowBox[{"VertexList", "[", "graph", "]"}], ",", "reversedEdges"}], 
        "]"}]}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Merges", " ", "two", " ", "vertices", " ", "in", " ", "a", " ", "graph", 
     " ", "by", " ", "removing", " ", "a", " ", "specified", " ", "edge"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"MergeGraph", "[", 
     RowBox[{"grf_Grf", ",", "edgeToRemove_Edge"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edges", ",", "vertices", ",", "vToRemove", ",", "vKeep"}], 
       "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Remove", " ", "the", " ", "specified", " ", "edge", " ", "from", " ", 
        "the", " ", "edge", " ", "list"}], "*)"}], 
      RowBox[{
       RowBox[{"edges", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"List", "@@", 
           RowBox[{"grf", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", "edgeToRemove"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Identify", " ", "the", " ", "vertices", " ", "to", " ", "remove", 
         " ", "and", " ", "keep"}], "*)"}], 
       RowBox[{"vToRemove", "=", 
        RowBox[{"edgeToRemove", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vKeep", "=", 
        RowBox[{"edgeToRemove", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Redirect", " ", "edges", " ", "connected", " ", "to", " ", "the", 
         " ", "removed", " ", "vertex", " ", "to", " ", "the", " ", "kept", 
         " ", "vertex"}], "*)"}], 
       RowBox[{"edges", "=", 
        RowBox[{"edges", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Edge", "[", 
              RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
             RowBox[{"b", "===", "vToRemove"}]}], ":>", 
            RowBox[{"Edge", "[", 
             RowBox[{"a", ",", "vKeep"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Edge", "[", 
              RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
             RowBox[{"a", "===", "vToRemove"}]}], ":>", 
            RowBox[{"Edge", "[", 
             RowBox[{"vKeep", ",", "b"}], "]"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "duplicate", " ", "edges", " ", "that", " ", "may", 
         " ", "have", " ", "been", " ", "created", " ", "by", " ", 
         "merging"}], "*)"}], 
       RowBox[{"edges", "=", 
        RowBox[{"DeleteDuplicates", "[", "edges", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Remove", " ", "any", " ", "self"}], "-", 
         RowBox[{
         "loops", " ", "that", " ", "may", " ", "have", " ", "been", " ", 
          "created"}]}], "*)"}], 
       RowBox[{"edges", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{"edges", ",", 
          RowBox[{"Edge", "[", 
           RowBox[{"vKeep", ",", "vKeep"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "the", " ", "vertex", " ", "that", " ", "has", " ", 
         "been", " ", "merged"}], "*)"}], 
       RowBox[{"vertices", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"grf", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Vert", "[", "vToRemove", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "the", " ", "new", " ", "Grf", " ", "object", " ", 
         "with", " ", "merged", " ", "vertices", " ", "and", " ", "updated", 
         " ", "edges"}], "*)"}], 
       RowBox[{"Grf", "[", 
        RowBox[{
         RowBox[{"VList", "@@", "vertices"}], ",", 
         RowBox[{"EList", "@@", "edges"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Splits", " ", "a", " ", "graph", " ", "into", " ", "subgraphs", " ", 
     "by", " ", "removing", " ", "a", " ", "specified", " ", "edge"}], "*)"}],
    "\n", 
   RowBox[{
    RowBox[{"SplitGraphByEdge", "[", 
     RowBox[{"graph_Grf", ",", "edgeToRemove_Edge"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "edges", ",", "remainingEdges", ",", "connectedComponents", ",", 
        "subgraphs"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Remove", " ", "the", " ", "specified", " ", "edge", " ", "from", " ", 
        "the", " ", "edge", " ", "list"}], "*)"}], 
      RowBox[{
       RowBox[{"remainingEdges", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"List", "@@", 
           RowBox[{"graph", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", "edgeToRemove"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Group", " ", "the", " ", "remaining", " ", "edges", " ", "into", " ",
          "connected", " ", "components"}], "*)"}], 
       RowBox[{"connectedComponents", "=", 
        RowBox[{"GroupConnectedEdgesmodified", "[", 
         RowBox[{"EList", "@@", "remainingEdges"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Create", " ", "subgraphs", " ", "for", " ", "each", " ", "connected",
          " ", "component"}], "*)"}], 
       RowBox[{"subgraphs", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Grf", "[", 
            RowBox[{
             RowBox[{"VList", "@@", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"Cases", "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                  RowBox[{"VT", "[", "x_", "]"}], ":>", 
                  RowBox[{"Vert", "[", 
                   RowBox[{"VT", "[", "x", "]"}], "]"}]}], ",", "All"}], 
                "]"}], "]"}]}], ",", "#"}], "]"}], "&"}], "/@", 
          "connectedComponents"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "the", " ", "list", " ", "of", " ", "subgraphs"}], 
        "*)"}], "subgraphs"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.93650526775334*^9, 3.936505267756364*^9}, {
   3.936505622730693*^9, 3.936505647239696*^9}, 3.93814580248272*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"0bdbdd29-a290-40c5-8a60-07a17cd750e7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graph generation and collection", "Subsection",
 CellChangeTimes->{{3.9365037912422543`*^9, 3.936503793252586*^9}, {
   3.936505590971519*^9, 3.936505597956299*^9}, 3.936505652281117*^9, {
   3.93650611040961*^9, 3.936506111138967*^9}, {3.938144887840827*^9, 
   3.938144890787222*^9}},ExpressionUUID->"af53968d-4131-47ab-87b1-\
73809b7d3af0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Generates", " ", "unique", " ", "class", " ", "graphs", " ", "by", " ", 
    "ignoring", " ", "edge", " ", "directions", " ", "and", " ", "removing", 
    " ", "duplicates"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"GenerateUniqueClassGraphs", "[", 
     RowBox[{"n_", "?", "IntegerQ"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "graphs", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Generate", " ", "skeleton", " ", "diagrams", " ", "for", " ", 
        "graphs", " ", "with", " ", "n", " ", "vertices"}], "*)"}], 
      RowBox[{
       RowBox[{"graphs", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Outer", "[", 
              RowBox[{"EList", ",", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"#", ",", 
                    RowBox[{"#", "//", "Reverse"}]}], "}"}], "&"}], "/@", 
                  RowBox[{"(", 
                   RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"#", "//", "First"}], ")"}]}], ")"}]}], ")"}]}]}],
               "]"}], "&"}], "/@", 
            RowBox[{"SkeletonDiags", "[", "n", "]"}]}], "//", "Flatten"}], 
          ")"}], "/.", " ", 
         RowBox[{"{", 
          RowBox[{"ex_EList", ":>", 
           RowBox[{"Grf", "[", 
            RowBox[{
             RowBox[{"VList", "@@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cases", "[", 
                 RowBox[{"ex", ",", 
                  RowBox[{"ex1_VT", ":>", 
                   RowBox[{"Vert", "[", "ex1", "]"}]}], ",", "All"}], "]"}], "//",
                 "DeleteDuplicates"}], ")"}]}], ",", "ex"}], "]"}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "duplicate", " ", "graphs", " ", "by", " ", 
         "converting", " ", "them", " ", "to", " ", "their", " ", "canonical",
          " ", "undirected", " ", "forms"}], "*)"}], 
       RowBox[{"DeleteDuplicatesBy", "[", 
        RowBox[{"graphs", ",", "ToCanonNoDirection"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Adds", " ", "a", " ", "graph", " ", "to", " ", "the", " ", "collected", 
     " ", "graphs", " ", "set"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"addGraphToSet", "[", "graph_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"CollectedGraphs", ",", "graph"}], "]"}], ";"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{
      "Add", " ", "the", " ", "graph", " ", "to", " ", "the", " ", 
       "CollectedGraphs", " ", "list"}], "*)"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Appends", " ", "a", " ", "list", " ", "of", " ", "graphs", " ", "to", 
     " ", "the", " ", "TotalClassSet", " ", "based", " ", "on", " ", "vertex",
      " ", "count", " ", "n"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"addGraphToTotalSet", "[", 
     RowBox[{"graphsetlist_List", ",", "n_Integer"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Ensure", " ", "TotalClassSet", " ", "is", " ", "an", " ", 
        "association"}], "*)"}], 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"TotalClassSet", ",", "_Association"}], "]"}]}], ",", 
         RowBox[{"TotalClassSet", "=", 
          RowBox[{"<|", "|>"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialize", " ", "the", " ", "entry", " ", "for", " ", "vertex", 
         " ", "count", " ", "n", " ", "if", " ", "it", " ", 
         RowBox[{"doesn", "'"}], "t", " ", "exist"}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"KeyExistsQ", "[", 
           RowBox[{"TotalClassSet", ",", "n"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"TotalClassSet", "[", "n", "]"}], "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Append", " ", "the", " ", "list", " ", "of", " ", "graphs", " ", 
         "to", " ", "the", " ", "TotalClassSet", " ", "under", " ", "key", 
         " ", "n"}], "*)"}], 
       RowBox[{
        RowBox[{"TotalClassSet", "[", "n", "]"}], "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"TotalClassSet", "[", "n", "]"}], ",", "graphsetlist"}], 
         "]"}]}], ";"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936503931108833*^9, 3.9365039328511553`*^9}, {
   3.936505163846737*^9, 3.936505165442292*^9}, 3.936505205308934*^9, {
   3.936505656096141*^9, 3.936505665128254*^9}, {3.936590625781673*^9, 
   3.9365906296622677`*^9}, {3.938146026634776*^9, 3.938146030304377*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"88b20abd-080c-4057-895e-d35dc68432a9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graph operations", "Subsection",
 CellChangeTimes->{
  3.9365038035583353`*^9, {3.936504489166684*^9, 3.936504498116575*^9}, 
   3.936505673512463*^9, {3.938144893931542*^9, 
   3.938144894188208*^9}},ExpressionUUID->"d0a99b86-ce82-4e3c-a3ef-\
27516414378e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Recursively", " ", "flips", " ", "edges", " ", "in", " ", "a", " ", 
    "graph", " ", "starting", " ", "from", " ", "the", " ", "root"}], "*)"}], 
  
  RowBox[{
   RowBox[{
    RowBox[{"FlipEdgesRecursively", "[", 
     RowBox[{
     "edges_", ",", "root_", ",", "visited_", ",", 
      "neighborsAWithRootVList_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"flippedEdges", "=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"flipCount", "=", "0"}], ",", "connectedEdges", ",", 
        "newEdges", ",", "newFlipCount"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Outgoing", " ", "edges", " ", "from", " ", "root"}], "*)"}], 
      RowBox[{
       RowBox[{"connectedEdges", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"edges", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", "root"}], "&"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"visited", ",", 
              RowBox[{"edge", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"(*", 
            RowBox[{
            "Flip", " ", "the", " ", "direction", " ", "of", " ", "the", " ", 
             "edge"}], "*)"}], 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"flippedEdges", ",", 
              RowBox[{"Edge", "[", 
               RowBox[{
                RowBox[{"edge", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"edge", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"flipCount", "++"}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Recursively", " ", "flip", " ", "edges", " ", "from", " ", 
              "the", " ", "connected", " ", "vertex"}], "*)"}], 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"newEdges", ",", "newFlipCount"}], "}"}], "=", 
             RowBox[{"FlipEdgesRecursively", "[", 
              RowBox[{"edges", ",", 
               RowBox[{"edge", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"Append", "[", 
                RowBox[{"visited", ",", 
                 RowBox[{"edge", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
               "neighborsAWithRootVList"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Accumulate", " ", "flipped", " ", "edges", " ", "and", " ", 
              "counts"}], "*)"}], 
            RowBox[{"flippedEdges", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"flippedEdges", ",", "newEdges"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"flipCount", "+=", "newFlipCount"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"edge", ",", "connectedEdges"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Incoming", " ", "edges", " ", "to", " ", "root"}], "*)"}], 
       RowBox[{"connectedEdges", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"edges", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "==", "root"}], "&"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"visited", ",", 
              RowBox[{"edge", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"(*", 
            RowBox[{"Keep", " ", "the", " ", "edge", " ", "as", " ", "is"}], 
            "*)"}], 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"flippedEdges", ",", "edge"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Recursively", " ", "flip", " ", "edges", " ", "from", " ", 
              "the", " ", "connected", " ", "vertex"}], "*)"}], 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"newEdges", ",", "newFlipCount"}], "}"}], "=", 
             RowBox[{"FlipEdgesRecursively", "[", 
              RowBox[{"edges", ",", 
               RowBox[{"edge", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"Append", "[", 
                RowBox[{"visited", ",", 
                 RowBox[{"edge", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
               "neighborsAWithRootVList"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Accumulate", " ", "flipped", " ", "edges", " ", "and", " ", 
              "counts"}], "*)"}], 
            RowBox[{"flippedEdges", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"flippedEdges", ",", "newEdges"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"flipCount", "+=", "newFlipCount"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"edge", ",", "connectedEdges"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"flippedEdges", ",", "flipCount"}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generates", " ", "a", " ", "tree", " ", "diagram", " ", "by", " ", 
     "flipping", " ", "edges", " ", "recursively", " ", "starting", " ", 
     "from", " ", "the", " ", "root"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"TreeDiagramWithFlip", "[", 
     RowBox[{"K_Grf", ",", "root_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "edges", ",", "flippedEdges", ",", "flipCount", ",", 
        "neighborsAWithRootVList", ",", "KPrime"}], "}"}], ",", 
      RowBox[{
       RowBox[{"edges", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"K", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Precompute", " ", "neighbors", " ", "near", " ", "root"}], 
        "*)"}], 
       RowBox[{"neighborsAWithRootVList", "=", 
        RowBox[{"GetNeighbors", "[", 
         RowBox[{"K", ",", "root"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Recursively", " ", "flip", " ", "edges", " ", "starting", " ", 
         "from", " ", "the", " ", "root"}], "*)"}], 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"flippedEdges", ",", "flipCount"}], "}"}], "=", 
        RowBox[{"FlipEdgesRecursively", "[", 
         RowBox[{"edges", ",", "root", ",", 
          RowBox[{"{", "root", "}"}], ",", "neighborsAWithRootVList"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Create", " ", "the", " ", "new", " ", "graph", " ", "with", " ", 
         "flipped", " ", "edges"}], "*)"}], 
       RowBox[{"KPrime", "=", 
        RowBox[{"Grf", "[", 
         RowBox[{
          RowBox[{"K", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"EList", "@@", "flippedEdges"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"KPrime", ",", "flipCount"}], "}"}]}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.936503941106804*^9, 3.936503947074724*^9}, {
   3.9365045535001917`*^9, 3.936504557924973*^9}, {3.936504861699915*^9, 
   3.936504873711526*^9}, {3.9365049992813*^9, 3.936504999798375*^9}, 
   3.9365052155153503`*^9, {3.9365056775257263`*^9, 3.9365056875044928`*^9}, {
   3.936509273810188*^9, 3.9365092744095078`*^9}, 3.936738119993991*^9, {
   3.938146127145708*^9, 3.9381461306607933`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"0911c669-7803-400e-8158-24fa91bc0d2a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Function definitions", "Subsection",
 CellChangeTimes->{
  3.936503814465009*^9, {3.936505689730975*^9, 3.936505693583256*^9}, {
   3.9381448971379633`*^9, 
   3.938144897238696*^9}},ExpressionUUID->"ec45a4ca-60e4-4a6a-9245-\
714d7bcd67b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Function", " ", 
     RowBox[{"a", "[", "p", "]"}]}], ":", 
    RowBox[{
    "Computes", " ", "a", " ", "value", " ", "based", " ", "on", " ", "the", 
     " ", "graph", " ", "p"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "p_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", "factor", ",", "graphKey", ",", "result"}], "}"}], 
      ",", 
      RowBox[{"(*", 
       RowBox[{
       "Convert", " ", "graph", " ", "p", " ", "to", " ", "its", " ", 
        "canonical", " ", "form"}], "*)"}], 
      RowBox[{
       RowBox[{"graphKey", "=", 
        RowBox[{"ToCanon", "[", "p", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "the", " ", "value", " ", "for", " ", "this", " ", 
          "graph", " ", "is", " ", "already", " ", "computed"}], ",", 
         RowBox[{"return", " ", "it"}]}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"aTable", ",", "graphKey"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"aTable", "[", "graphKey", "]"}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Count", " ", "the", " ", "number", " ", "of", " ", "vertices", " ", 
         "in", " ", "p"}], "*)"}], 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"Cases", "[", 
          RowBox[{"p", ",", 
           RowBox[{"Vert", "[", "_", "]"}], ",", "All"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Compute", " ", "the", " ", "factor", " ", "using", " ", "function", 
         " ", "e", " ", "on", " ", "graph", " ", "p"}], "*)"}], 
       RowBox[{"factor", "=", 
        RowBox[{"e", "[", "p", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Calculate", " ", "the", " ", "result", " ", "using", " ", 
         "BernoulliB", " ", "and", " ", "the", " ", "factor"}], "*)"}], 
       RowBox[{"result", "=", 
        RowBox[{
         RowBox[{"BernoulliB", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "*", "n", "*", "factor"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Store", " ", "the", " ", "computed", " ", "result", " ", "in", " ", 
         "aTable"}], "*)"}], 
       RowBox[{
        RowBox[{"aTable", "[", "graphKey", "]"}], "=", "result"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Return", " ", "the", " ", "result"}], "*)"}], "result"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Default", " ", "definition", " ", "of", " ", "a", " ", "for", " ", 
      "non"}], "-", 
     RowBox[{"graph", " ", "inputs"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"a", "[", "_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Function", " ", 
      RowBox[{"w", "[", "A", "]"}]}], ":", 
     RowBox[{
     "Computes", " ", "the", " ", "w", " ", "value", " ", "for", " ", "graph",
       " ", "A"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"w", "[", "A_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "delta", ",", "rootVertex", ",", "result", ",", 
        "neighborsAWithRootVList", ",", "graphKey", ",", "vertexCount"}], 
       "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Convert", " ", "graph", " ", "A", " ", "to", " ", "its", " ", 
        "canonical", " ", "form"}], "*)"}], 
      RowBox[{
       RowBox[{"graphKey", "=", 
        RowBox[{"ToCanon", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "the", " ", "value", " ", "for", " ", "this", " ", 
          "graph", " ", "is", " ", "already", " ", "computed"}], ",", 
         RowBox[{"return", " ", "it"}]}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"wTable", ",", "graphKey"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"wTable", "[", "graphKey", "]"}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Generate", " ", "partitions", " ", "of", " ", "graph", " ", "A"}], 
        "*)"}], 
       RowBox[{"delta", "=", 
        RowBox[{"GeneratePartitions", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Find", " ", "the", " ", "root", " ", "vertex", " ", "of", " ", 
         "graph", " ", "A"}], "*)"}], 
       RowBox[{"rootVertex", "=", 
        RowBox[{"FindRoots", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Compute", " ", "neighbors", " ", "near", " ", "the", " ", "root", 
         " ", "vertex"}], "*)"}], 
       RowBox[{"neighborsAWithRootVList", "=", 
        RowBox[{"GetNeighbors", "[", 
         RowBox[{"A", ",", "rootVertex"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Calculate", " ", "the", " ", "result", " ", "by", " ", "summing", 
         " ", "over", " ", "all", " ", "partitions"}], "*)"}], 
       RowBox[{"result", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Ai", ",", "Bij", ",", "TDWF"}], "}"}], ",", 
            RowBox[{"(*", 
             RowBox[{"Extract", " ", "partition", " ", "components"}], "*)"}], 
            RowBox[{
             RowBox[{"Ai", "=", 
              RowBox[{"delta", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Bij", "=", 
              RowBox[{"delta", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Count", " ", "vertices", " ", "in", " ", "Ai"}], 
              "*)"}], 
             RowBox[{"vertexCount", "=", 
              RowBox[{"Length", "[", 
               RowBox[{"Cases", "[", 
                RowBox[{"Ai", ",", 
                 RowBox[{"Vert", "[", "_", "]"}], ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "Skip", " ", "if", " ", "Ai", " ", "has", " ", "an", " ", 
                "even", " ", "number", " ", "of", " ", "vertices"}], ">=", 
               "3"}], "*)"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EvenQ", "[", "vertexCount", "]"}], "&&", 
                RowBox[{"vertexCount", ">=", "3"}]}], ",", "0", ",", 
               RowBox[{"(*", 
                RowBox[{
                "Check", " ", "if", " ", "the", " ", "number", " ", "of", " ",
                  "neighbors", " ", "matches"}], "*)"}], 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"GetNeighbors", "[", 
                    RowBox[{"Ai", ",", "rootVertex"}], "]"}], "]"}], "===", 
                  RowBox[{"Length", "[", "neighborsAWithRootVList", "]"}]}], 
                 ",", 
                 RowBox[{"(*", 
                  RowBox[{
                  "Generate", " ", "tree", " ", "diagram", " ", "with", " ", 
                   "flipped", " ", "edges"}], "*)"}], 
                 RowBox[{
                  RowBox[{"TDWF", "=", 
                   RowBox[{"TreeDiagramWithFlip", "[", 
                    RowBox[{"Ai", ",", "rootVertex"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                   "Compute", " ", "the", " ", "weighted", " ", "value"}], 
                   "*)"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"TDWF", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "*", 
                   RowBox[{"a", "[", 
                    RowBox[{"TDWF", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "*", 
                   RowBox[{"Times", "@@", 
                    RowBox[{"(", 
                    RowBox[{"w", "/@", "Bij"}], ")"}]}]}]}], ",", "0"}], 
                "]"}]}], "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "delta", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Store", " ", "the", " ", "computed", " ", "result", " ", "in", " ", 
          "wTable", " ", "for", " ", "both", " ", "the", " ", "graph", " ", 
          "and", " ", "its", " ", "edge"}], "-", 
         RowBox[{"reversed", " ", "version"}]}], "*)"}], 
       RowBox[{
        RowBox[{"wTable", "[", "graphKey", "]"}], "=", "result"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"wTable", "[", 
         RowBox[{"ReverseAllEdges", "[", "A", "]"}], "]"}], "=", "result"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Return", " ", "the", " ", "result"}], "*)"}], "result"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Function", " ", 
      RowBox[{"e", "[", "A", "]"}]}], ":", 
     RowBox[{
     "Computes", " ", "the", " ", "e", " ", "value", " ", "for", " ", "graph",
       " ", "A"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"e", "[", "A_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "graphkey", ",", "result", ",", "roots", ",", "subgraphs", ",", 
        "rootResults", ",", "numVertices"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Return", " ", "1", " ", "for", " ", "an", " ", "empty", " ", 
        "graph"}], "*)"}], 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"A", "===", 
          RowBox[{"Grf", "[", 
           RowBox[{
            RowBox[{"VList", "[", "]"}], ",", 
            RowBox[{"EList", "[", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Convert", " ", "graph", " ", "A", " ", "to", " ", "its", " ", 
         "canonical", " ", "form"}], "*)"}], 
       RowBox[{"graphkey", "=", 
        RowBox[{"ToCanon", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "the", " ", "value", " ", "for", " ", "this", " ", 
          "graph", " ", "is", " ", "already", " ", "computed"}], ",", 
         RowBox[{"return", " ", "it"}]}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"eTable", ",", "graphkey"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"eTable", "[", "graphkey", "]"}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Find", " ", "roots", " ", "in", " ", "graph", " ", "A", " ", "using",
          " ", "a", " ", "modified", " ", "function"}], "*)"}], 
       RowBox[{"roots", "=", 
        RowBox[{"FindRootsmodified", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Compute", " ", "results", " ", "for", " ", "each", " ", "root", " ", 
         "by", " ", "decomposing", " ", "the", " ", "graph"}], "*)"}], 
       RowBox[{"rootResults", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"For", " ", "each", " ", "root"}], ",", 
           RowBox[{
           "decompose", " ", "the", " ", "graph", " ", "and", " ", "compute", 
            " ", "the", " ", "product", " ", "of", " ", "e", " ", 
            "values"}]}], "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{"subgraphs", "=", 
            RowBox[{"RemovePointAndDecomposeGraph", "[", 
             RowBox[{"A", ",", "root"}], "]"}]}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"Times", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e", "[", "#", "]"}], "&"}], "/@", "subgraphs"}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"root", ",", "roots"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Count", " ", "the", " ", "number", " ", "of", " ", "vertices", " ", 
         "in", " ", "graph", " ", "A"}], "*)"}], 
       RowBox[{"numVertices", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Calculate", " ", "the", " ", "final", " ", "result"}], 
        "*)"}], 
       RowBox[{"result", "=", 
        RowBox[{"rootResults", "/", "numVertices"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Store", " ", "the", " ", "computed", " ", "result", " ", "in", " ", 
          "eTable", " ", "for", " ", "both", " ", "the", " ", "graph", " ", 
          "and", " ", "its", " ", "edge"}], "-", 
         RowBox[{"reversed", " ", "version"}]}], "*)"}], 
       RowBox[{
        RowBox[{"eTable", "[", "graphkey", "]"}], "=", "result"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"eTable", "[", 
         RowBox[{"ReverseAllEdges", "[", "A", "]"}], "]"}], "=", "result"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Return", " ", "the", " ", "result"}], "*)"}], "result"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936505699970531*^9, 3.9365057256179132`*^9}, {
  3.9365094861629667`*^9, 3.936509513363308*^9}, {3.938144666347671*^9, 
  3.938144694215761*^9}, {3.9381462304728527`*^9, 3.938146233149906*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"b0c5e7eb-f46b-4551-b9e3-65f2af5d03c5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Utility functions", "Subsection",
 CellChangeTimes->{
  3.936503829473514*^9, 3.936505732354048*^9, {3.938144899706629*^9, 
   3.938144899812461*^9}},ExpressionUUID->"7dd6ad00-8873-4c6c-96ef-\
706d020b69c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Retrieves", " ", "the", " ", "neighbors", " ", "of", " ", "a", " ", 
    "given", " ", "root", " ", "vertex", " ", "in", " ", "graph", " ", "A"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"GetNeighbors", "[", 
     RowBox[{"A_Grf", ",", "rootVertex_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "neighbors", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Extract", " ", "vertices", " ", "connected", " ", "to", " ", 
        "rootVertex", " ", "via", " ", "outgoing", " ", "edges"}], "*)"}], 
      RowBox[{
       RowBox[{"neighbors", "=", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"List", "@@", 
           RowBox[{"A", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"Edge", "[", 
            RowBox[{"x_", ",", "rootVertex"}], "]"}], ":>", "x"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "neighbors"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Finds", " ", "the", " ", "root", " ", "vertex", " ", "of", " ", "a", " ",
      "graph", " ", "based", " ", "on", " ", "degree", " ", "criteria"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"FindRoots", "[", "graph_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "inDegreeList", ",", "outDegreeList", ",", "vertices", ",", 
        "candidates", ",", "root"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Extract", " ", "all", " ", "vertex", " ", "identifiers", " ", "from", 
        " ", "the", " ", "graph"}], "*)"}], 
      RowBox[{
       RowBox[{"vertices", "=", 
        RowBox[{"First", "/@", 
         RowBox[{"List", "@@", 
          RowBox[{"graph", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Compute", " ", "out"}], "-", 
         RowBox[{"degree", " ", "for", " ", "each", " ", "vertex"}]}], "*)"}], 
       RowBox[{"outDegreeList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v", ",", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"graph", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"Edge", "[", 
               RowBox[{"v", ",", "_"}], "]"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "vertices"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Select", " ", "vertices", " ", "with", " ", "out"}], "-", 
         RowBox[{"degree", " ", "0", " ", "as", " ", "candidates"}]}], "*)"}], 
       RowBox[{"candidates", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"outDegreeList", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], "&"}]}], "]"}], 
         "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Compute", " ", "in"}], "-", 
         RowBox[{
         "degree", " ", "for", " ", "each", " ", "candidate", " ", 
          "vertex"}]}], "*)"}], 
       RowBox[{"inDegreeList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v", ",", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"graph", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"Edge", "[", 
               RowBox[{"_", ",", "v"}], "]"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v", ",", "candidates"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Select", " ", "the", " ", "candidate", " ", "with", " ", "the", " ",
           "maximum", " ", "in"}], "-", 
         RowBox[{"degree", " ", "as", " ", "the", " ", "root"}]}], "*)"}], 
       RowBox[{"root", "=", 
        RowBox[{
         RowBox[{"SelectFirst", "[", 
          RowBox[{"inDegreeList", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", 
             RowBox[{"Max", "[", 
              RowBox[{"inDegreeList", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "root"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Groups", " ", "connected", " ", "edges", " ", "while", " ", "preserving",
      " ", "edge", " ", "directions"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"GroupConnectedEdgesmodified", "[", 
     RowBox[{"EList", "[", "]"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"EList", "[", "]"}], "}"}]}], "\n", 
   RowBox[{
    RowBox[{"GroupConnectedEdgesmodified", "[", 
     RowBox[{"EList", "[", 
      RowBox[{"Edge", "[", 
       RowBox[{"foo_", ",", "goo_"}], "]"}], "]"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"EList", "[", 
      RowBox[{"Edge", "[", 
       RowBox[{"foo", ",", "goo"}], "]"}], "]"}], "}"}]}], "\n", 
   RowBox[{
    RowBox[{"GroupConnectedEdgesmodified", "[", "foo_EList", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"eval", "=", 
         RowBox[{"{", "}"}]}], ",", "goo", ",", 
        RowBox[{"edgelist", "=", "foo"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"edgelist", "=!=", 
          RowBox[{"EList", "[", "]"}]}], ",", 
         RowBox[{
          RowBox[{"goo", "=", 
           RowBox[{"EList", "[", 
            RowBox[{"edgelist", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"edgelist", "=", 
           RowBox[{"Drop", "[", 
            RowBox[{"edgelist", ",", "1"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Attempt", " ", "to", " ", "extend", " ", "the", " ", "current", 
            " ", "group", " ", "with", " ", "connected", " ", "edges"}], 
           "*)"}], 
          RowBox[{"edgelist", "=", 
           RowBox[{"FixedPoint", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"ExistVTQmodified", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"goo", "/.", " ", 
                    RowBox[{"Edge", "->", "EList"}]}], ")"}]}], "//", 
                    "DeleteDuplicates"}], ")"}]}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"goo", "=", 
                    RowBox[{"EList", "[", 
                    RowBox[{"goo", ",", "#"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", "Nothing"}], ",", "#"}], "]"}], 
                 "&"}], ")"}], "/@", "#"}], "&"}], ",", "edgelist"}], "]"}]}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Accumulate", " ", "the", " ", "grouped", " ", "edges"}], 
           "*)"}], 
          RowBox[{"eval", "=", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{"eval", ",", 
              RowBox[{"{", "goo", "}"}]}], "]"}], "//", "Flatten"}]}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", "eval"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Checks", " ", "if", " ", "a", " ", "vertex", " ", "exists", " ", "in", 
     " ", "a", " ", "list"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ExistVTQmodified", "[", 
     RowBox[{"foo_", ",", 
      RowBox[{"{", 
       RowBox[{"VT", "[", "a_", "]"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Not", "[", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"foo", ",", 
       RowBox[{"VT", "[", "a", "]"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"ExistVTQmodified", "[", 
     RowBox[{"foo_", ",", "vertlist_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"foo", ",", "#"}], "]"}], "]"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{"Or", "@@", "vertlist"}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Removes", " ", "a", " ", "specified", " ", "vertex", " ", "and", " ", 
     "decomposes", " ", "the", " ", "graph", " ", "into", " ", "subgraphs"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"RemovePointAndDecomposeGraph", "[", 
     RowBox[{"graph_Grf", ",", "point_VT"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "edges", ",", "vertlist", ",", "subgraphs", ",", "remainingEdges", ",",
         "connectedComponents"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Remove", " ", "all", " ", "edges", " ", "connected", " ", "to", " ", 
        "the", " ", "specified", " ", "point"}], "*)"}], 
      RowBox[{
       RowBox[{"remainingEdges", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"graph", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Edge", "[", 
            RowBox[{"point", ",", "_"}], "]"}], "|", 
           RowBox[{"Edge", "[", 
            RowBox[{"_", ",", "point"}], "]"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Remove", " ", "the", " ", "specified", " ", "vertex", " ", "from", 
         " ", "the", " ", "vertex", " ", "list"}], "*)"}], 
       RowBox[{"vertlist", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"graph", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Vert", "[", "point", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Group", " ", "the", " ", "remaining", " ", "edges", " ", "into", " ",
          "connected", " ", "components"}], "*)"}], 
       RowBox[{"connectedComponents", "=", 
        RowBox[{"GroupConnectedEdgesmodified", "[", "remainingEdges", "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Create", " ", "subgraphs", " ", "from", " ", "each", " ", 
         "connected", " ", "component"}], "*)"}], 
       RowBox[{"subgraphs", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Grf", "[", 
            RowBox[{
             RowBox[{"VList", "@@", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"Cases", "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                  RowBox[{"VT", "[", "x_", "]"}], ":>", 
                  RowBox[{"Vert", "[", 
                   RowBox[{"VT", "[", "x", "]"}], "]"}]}], ",", "All"}], 
                "]"}], "]"}]}], ",", "#"}], "]"}], "&"}], "/@", 
          "connectedComponents"}], ")"}]}], ";", "\[IndentingNewLine]", 
       "subgraphs"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Finds", " ", "root", " ", "vertices", " ", "based", " ", "on", " ", 
     "modified", " ", "criteria"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"FindRootsmodified", "[", "graph_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vertices", ",", "edges", ",", "roots"}], "}"}], ",", 
      RowBox[{
       RowBox[{"vertices", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"graph", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"edges", "=", 
        RowBox[{"graph", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Select", " ", "vertices", " ", "with", " ", "no", " ", "outgoing", 
         " ", "edges"}], "*)"}], 
       RowBox[{"roots", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"vertices", ",", 
           RowBox[{"Function", "[", 
            RowBox[{"vert", ",", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"edges", ",", 
               RowBox[{"Edge", "[", 
                RowBox[{
                 RowBox[{"vert", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "_"}], "]"}]}], 
              "]"}]}], " ", 
            RowBox[{"(*", 
             RowBox[{"No", " ", "outgoing", " ", "edges"}], "*)"}], "]"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"Extract", " ", 
         RowBox[{"VT", "[", "_", "]"}], " ", "from", " ", 
         RowBox[{"Vert", "[", 
          RowBox[{"VT", "[", "_", "]"}], "]"}]}], "*)"}], "roots"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Function", " ", "to", " ", "append", " ", "graphs", " ", "to", " ", 
     "TotalClassSet", " ", "based", " ", "on", " ", "vertex", " ", "count", 
     " ", "n"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"addGraphToTotalSet", "[", 
     RowBox[{"graphsetlist_List", ",", "n_Integer"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Ensure", " ", "TotalClassSet", " ", "is", " ", "an", " ", 
        "association"}], "*)"}], 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"TotalClassSet", ",", "_Association"}], "]"}]}], ",", 
         RowBox[{"TotalClassSet", "=", 
          RowBox[{"<|", "|>"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialize", " ", "the", " ", "list", " ", "for", " ", "vertex", " ",
          "count", " ", "n", " ", "if", " ", "it", " ", 
         RowBox[{"doesn", "'"}], "t", " ", "exist"}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"KeyExistsQ", "[", 
           RowBox[{"TotalClassSet", ",", "n"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"TotalClassSet", "[", "n", "]"}], "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Append", " ", "the", " ", "list", " ", "of", " ", "graphs", " ", 
         "to", " ", "TotalClassSet", " ", "under", " ", "key", " ", "n"}], 
        "*)"}], 
       RowBox[{
        RowBox[{"TotalClassSet", "[", "n", "]"}], "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"TotalClassSet", "[", "n", "]"}], ",", "graphsetlist"}], 
         "]"}]}], ";"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Rotates", " ", "coordinates", " ", "90", " ", "degrees", " ", 
     "clockwise"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Rotate90Clockwise", "[", "coords_List", "]"}], ":=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"coords", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"coords", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Computes", " ", "the", " ", "product", " ", "of", " ", "e", " ", 
     "values", " ", "after", " ", "splitting", " ", "the", " ", "graph", " ", 
     "by", " ", "removing", " ", "an", " ", "edge"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ComputeEProductAfterSplit", "[", 
     RowBox[{"graph_Grf", ",", "edgeToRemove_Edge"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"subgraphs", ",", "eProduct"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Split", " ", "the", " ", "graph", " ", "into", " ", "subgraphs", " ", 
        "by", " ", "removing", " ", "the", " ", "specified", " ", "edge"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"subgraphs", "=", 
        RowBox[{"SplitGraphByEdge", "[", 
         RowBox[{"graph", ",", "edgeToRemove"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Compute", " ", "the", " ", "product", " ", "of", " ", "e", " ", 
         "values", " ", "for", " ", "the", " ", "canonical", " ", "forms", 
         " ", "of", " ", "the", " ", "subgraphs"}], "*)"}], 
       RowBox[{"eProduct", "=", 
        RowBox[{"Times", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"eTable", "[", 
             RowBox[{"ToCanon", "[", "#", "]"}], "]"}], "&"}], "/@", 
           "subgraphs"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "eProduct"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
    "Function", " ", "to", " ", "convert", " ", "skGrf", " ", "format", " ", 
     "to", " ", "Grf", " ", "format", " ", "by", " ", "filling", " ", "VList",
      " ", "with", " ", 
     RowBox[{"Vert", "[", 
      RowBox[{"VT", "[", "i", "]"}], "]"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ConvertSkGrfToGrf", "[", "skGrfs_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edges", ",", "vertices", ",", "vList", ",", "grfs"}], "}"}], 
      ",", 
      RowBox[{"(*", 
       RowBox[{
       "Convert", " ", "each", " ", "skGrf", " ", "to", " ", "Grf", " ", 
        "format"}], "*)"}], 
      RowBox[{
       RowBox[{"grfs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"(*", 
          RowBox[{
          "Extract", " ", "edges", " ", "from", " ", "each", " ", "skGrf"}], 
          "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{"edges", "=", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"skGrf", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"VT", "[", "_", "]"}], ",", "All"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Collect", " ", "all", " ", "unique", " ", "vertices", " ", "and",
              " ", "create", " ", "the", " ", "VList"}], "*)"}], 
           RowBox[{"vertices", "=", 
            RowBox[{"DeleteDuplicates", "[", "edges", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"vList", "=", 
            RowBox[{"VList", "@@", 
             RowBox[{"(", 
              RowBox[{"Vert", "/@", "vertices"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Convert", " ", "to", " ", "Grf", " ", "format"}], "*)"}], 
           RowBox[{"Grf", "[", 
            RowBox[{"vList", ",", 
             RowBox[{"skGrf", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"skGrf", ",", "skGrfs"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "grfs"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.93650527166314*^9, 3.936505271666556*^9}, {
   3.936505739109134*^9, 3.936505753869326*^9}, {3.936506186684774*^9, 
   3.936506207799818*^9}, 3.936738136993968*^9, {3.9381452515339413`*^9, 
   3.93814529489723*^9}, {3.938146278637073*^9, 3.938146330590464*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"b7010b59-9f88-4fc7-9d05-5fc767e0b3f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graph generation and flipping", "Subsection",
 CellChangeTimes->{
  3.936503841224834*^9, 3.936505762367288*^9, 3.936506146513043*^9, {
   3.938144902531708*^9, 
   3.938144906404974*^9}},ExpressionUUID->"66187140-caa0-4b2e-9c49-\
3469983b2a37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Flips", " ", "the", " ", "direction", " ", "of", " ", "a", " ", 
    "specified", " ", "edge", " ", "in", " ", "a", " ", "graph"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"FlipEdge", "[", 
     RowBox[{"graph_", ",", "edge_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newGraph", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Create", " ", "a", " ", "copy", " ", "of", " ", "the", " ", 
        "original", " ", "graph"}], "*)"}], 
      RowBox[{
       RowBox[{"newGraph", "=", "graph"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Replace", " ", "the", " ", "specified", " ", "edge", " ", "with", 
         " ", "its", " ", "reversed", " ", "direction"}], "*)"}], 
       RowBox[{"newGraph", "=", 
        RowBox[{"newGraph", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Edge", "[", 
            RowBox[{
             RowBox[{"edge", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"edge", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ":>", 
           RowBox[{"Edge", "[", 
            RowBox[{
             RowBox[{"edge", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"edge", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Return", " ", "the", " ", "modified", " ", "graph"}], "*)"}],
        "newGraph"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generates", " ", "all", " ", "possible", " ", "graphs", " ", "by", " ", 
     "flipping", " ", "each", " ", "edge", " ", "in", " ", "the", " ", 
     "given", " ", "graph", " ", "set"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"GenerateFullyFlippedGraphsSet", "[", "graphs_List", "]"}], ":=", 
    
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edges", ",", "flippedGraphs", ",", "currentGraph"}], "}"}], 
      ",", 
      RowBox[{"(*", 
       RowBox[{
       "Iterate", " ", "over", " ", "each", " ", "graph", " ", "in", " ", 
        "the", " ", "input", " ", "list"}], "*)"}], 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{"(*", 
         RowBox[{
         "Extract", " ", "the", " ", "list", " ", "of", " ", "edges", " ", 
          "from", " ", "the", " ", "current", " ", "graph"}], "*)"}], 
        RowBox[{
         RowBox[{
          RowBox[{"edges", "=", 
           RowBox[{"List", "@@", 
            RowBox[{"(", 
             RowBox[{"graph", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Initialize", " ", "an", " ", "empty", " ", "list", " ", "to", " ",
             "store", " ", "flipped", " ", "versions", " ", "of", " ", "the", 
            " ", "current", " ", "graph"}], "*)"}], 
          RowBox[{"flippedGraphs", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Start", " ", "with", " ", "the", " ", "original", " ", "graph"}], 
           "*)"}], 
          RowBox[{"currentGraph", "=", "graph"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"(*", 
           RowBox[{
           "Flip", " ", "each", " ", "edge", " ", "one", " ", "by", " ", 
            "one", " ", "and", " ", "store", " ", "the", " ", "resulting", 
            " ", "graphs"}], "*)"}], 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"currentGraph", "=", 
              RowBox[{"FlipEdge", "[", 
               RowBox[{"currentGraph", ",", 
                RowBox[{"edges", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"flippedGraphs", ",", "currentGraph"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "edges", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Collect", " ", "all", " ", "flipped", " ", "graphs", " ", "for", 
            " ", "the", " ", "current", " ", "graph"}], "*)"}], 
          "flippedGraphs"}], ",", 
         RowBox[{"{", 
          RowBox[{"graph", ",", "graphs"}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Alternates", " ", "the", " ", "direction", " ", "of", " ", "edges", " ",
       "in", " ", "a", " ", "graph", " ", "using", " ", "breadth"}], "-", 
     RowBox[{"first", " ", "traversal"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"AlternateEdgeDirections", "[", "graph_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"edges", ",", 
        RowBox[{"visitedEdges", "=", 
         RowBox[{"{", "}"}]}], ",", "currentVertex", ",", "nextVertex", ",", 
        "edgeDirection", ",", 
        RowBox[{"orientedEdges", "=", 
         RowBox[{"{", "}"}]}], ",", "queue"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Extract", " ", "the", " ", "list", " ", "of", " ", "edges", " ", 
        "from", " ", "the", " ", "graph"}], "*)"}], 
      RowBox[{
       RowBox[{"edges", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"graph", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Select", " ", "the", " ", "starting", " ", 
         RowBox[{"vertex", ":", 
          RowBox[{
          "the", " ", "first", " ", "vertex", " ", "in", " ", "the", " ", 
           "graph"}]}]}], "*)"}], 
       RowBox[{"currentVertex", "=", 
        RowBox[{
         RowBox[{"First", "[", 
          RowBox[{"graph", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Initialize", " ", "the", " ", "queue", " ", "with", " ", "the", " ", 
         "starting", " ", "vertex", " ", "and", " ", "an", " ", "initial", 
         " ", "direction", " ", "flag", " ", "of", " ", "1"}], "*)"}], 
       RowBox[{"queue", "=", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"currentVertex", ",", "1"}], "}"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Perform", " ", "breadth"}], "-", 
         RowBox[{
         "first", " ", "traversal", " ", "to", " ", "alternate", " ", "edge", 
          " ", "directions"}]}], "*)"}], 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "queue", "]"}], ">", "0"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Dequeue", " ", "the", " ", "first", " ", 
           RowBox[{"element", ":", 
            RowBox[{
            "current", " ", "vertex", " ", "and", " ", "its", " ", 
             "direction", " ", "flag"}]}]}], "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"currentVertex", ",", "edgeDirection"}], "}"}], "=", 
           RowBox[{"First", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"queue", "=", 
           RowBox[{"Rest", "[", "queue", "]"}]}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"(*", 
           RowBox[{
           "Find", " ", "all", " ", "edges", " ", "connected", " ", "to", " ",
             "the", " ", "current", " ", "vertex"}], "*)"}], 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"(*", 
              RowBox[{
              "Determine", " ", "the", " ", "adjacent", " ", "vertex", " ", 
               "based", " ", "on", " ", "the", " ", "edge", " ", 
               "direction"}], "*)"}], 
             RowBox[{
              RowBox[{"nextVertex", "=", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"edge", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "===", "currentVertex"}], 
                 ",", 
                 RowBox[{"edge", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"edge", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Skip", " ", "the", " ", "edge", " ", "if", " ", "it", " ", 
                "has", " ", "already", " ", "been", " ", "visited"}], "*)"}], 
              
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"visitedEdges", ",", "edge"}], "]"}], ",", 
                RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Set", " ", "the", " ", "direction", " ", "of", " ", "the", 
                " ", "edge", " ", "based", " ", "on", " ", "the", " ", 
                "current", " ", "direction", " ", "flag"}], "*)"}], 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"edgeDirection", "==", "1"}], ",", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"orientedEdges", ",", 
                  RowBox[{"Edge", "[", 
                   RowBox[{"currentVertex", ",", "nextVertex"}], "]"}]}], 
                 "]"}], ",", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"orientedEdges", ",", 
                  RowBox[{"Edge", "[", 
                   RowBox[{"nextVertex", ",", "currentVertex"}], "]"}]}], 
                 "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Enqueue", " ", "the", " ", "adjacent", " ", "vertex", " ", 
                "with", " ", "the", " ", "opposite", " ", "direction", " ", 
                "flag"}], "*)"}], 
              RowBox[{"AppendTo", "[", 
               RowBox[{"queue", ",", 
                RowBox[{"{", 
                 RowBox[{"nextVertex", ",", 
                  RowBox[{"-", "edgeDirection"}]}], "}"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Mark", " ", "the", " ", "edge", " ", "as", " ", "visited"}], 
               "*)"}], 
              RowBox[{"AppendTo", "[", 
               RowBox[{"visitedEdges", ",", "edge"}], "]"}]}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"edge", ",", 
              RowBox[{"Select", "[", 
               RowBox[{"edges", ",", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"#", ",", "currentVertex"}], "]"}], "&"}]}], 
               "]"}]}], "}"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "the", " ", "new", " ", "graph", " ", "with", " ", 
         "alternately", " ", "directed", " ", "edges"}], "*)"}], 
       RowBox[{"Grf", "[", 
        RowBox[{
         RowBox[{"graph", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"EList", "@@", "orientedEdges"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.936505275762032*^9, 3.93650527576497*^9}, 
   3.936505766749751*^9, {3.936509250935865*^9, 3.936509251679113*^9}, {
   3.936509283818701*^9, 3.936509284205691*^9}, {3.938145310897953*^9, 
   3.9381453302309513`*^9}, {3.938146373435719*^9, 3.938146377149519*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"fb6763ff-fc35-4aa0-a215-2d7bc659a2d3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursive processing", "Subsection",
 CellChangeTimes->{
  3.93650385248352*^9, 3.936505779167873*^9, {3.938144910852558*^9, 
   3.938144911066393*^9}},ExpressionUUID->"66f37b71-67dd-4451-9030-\
bd50cfd8e220"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Recursively", " ", "flips", " ", "edges", " ", "and", " ", "merges", " ", 
    "graphs"}], "*)"}], 
  RowBox[{
   RowBox[{"RecursiveFlipAndMerge", "[", 
    RowBox[{"graph_Grf", ",", "remainingEdges_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"flippedGraph", ",", 
       RowBox[{"(*", 
        RowBox[{
        "The", " ", "graph", " ", "after", " ", "flipping", " ", "an", " ", 
         "edge"}], "*)"}], "mergedGraph", ",", 
       RowBox[{"(*", 
        RowBox[{
        "The", " ", "graph", " ", "after", " ", "merging", " ", "vertices"}], 
        "*)"}], "canonicalFlipped", ",", 
       RowBox[{"(*", 
        RowBox[{
        "Canonical", " ", "form", " ", "of", " ", "the", " ", "flipped", " ", 
         "graph"}], "*)"}], "canonicalFlippedreversed", ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Canonical", " ", "form", " ", "of", " ", "the", " ", "edge"}], "-", 
         
         RowBox[{"reversed", " ", "flipped", " ", "graph"}]}], "*)"}], 
       "canonicalMerged", ",", 
       RowBox[{"(*", 
        RowBox[{
        "Canonical", " ", "form", " ", "of", " ", "the", " ", "merged", " ", 
         "graph"}], "*)"}], "result", ",", 
       RowBox[{"(*", 
        RowBox[{"Intermediate", " ", "result", " ", "for", " ", "wTable"}], 
        "*)"}], "eresult"}], "                      ", 
      RowBox[{"(*", 
       RowBox[{"Intermediate", " ", "result", " ", "for", " ", "eTable"}], 
       "*)"}], "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{
      "If", " ", "there", " ", "are", " ", "no", " ", "remaining", " ", 
       "edges", " ", "to", " ", "process"}], "*)"}], 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"remainingEdges", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"(", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Check", " ", "if", " ", "the", " ", "canonical", " ", "form", " ",
             "of", " ", "the", " ", "graph", " ", "or", " ", "its", " ", 
            "edge"}], "-", 
           RowBox[{
           "reversed", " ", "version", " ", "is", " ", "not", " ", "already", 
            " ", "in", " ", "SetGraphTable"}]}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"!", 
              RowBox[{"KeyExistsQ", "[", 
               RowBox[{"SetGraphTable", ",", 
                RowBox[{"ToCanon", "[", 
                 RowBox[{"ReverseAllEdges", "[", "graph", "]"}], "]"}]}], 
               "]"}]}], "&&", 
             RowBox[{"!", 
              RowBox[{"KeyExistsQ", "[", 
               RowBox[{"SetGraphTable", ",", 
                RowBox[{"ToCanon", "[", "graph", "]"}]}], "]"}]}]}], ",", 
            RowBox[{"(", 
             RowBox[{"(*", 
              RowBox[{
              "Add", " ", "the", " ", "graph", " ", "to", " ", "the", " ", 
               "collected", " ", "graphs", " ", "set"}], "*)"}], 
             RowBox[{
              RowBox[{"addGraphToSet", "[", "graph", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Mark", " ", "the", " ", "canonical", " ", "form", " ", "of", 
                " ", "the", " ", "graph", " ", "as", " ", "processed", " ", 
                "in", " ", "SetGraphTable"}], "*)"}], 
              RowBox[{
               RowBox[{"SetGraphTable", "[", 
                RowBox[{"ToCanon", "[", "graph", "]"}], "]"}], "=", "0"}], 
              ";"}], ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Terminate", " ", "recursion", " ", "and", " ", "return", " ", 
            "the", " ", "current", " ", "graph"}], "*)"}], 
          RowBox[{"Return", "[", "graph", "]"}], ";"}], ")"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Flip", " ", "the", " ", "first", " ", "edge", " ", "in", " ", "the", 
        " ", "list", " ", "of", " ", "remaining", " ", "edges"}], "*)"}], 
      RowBox[{"flippedGraph", "=", 
       RowBox[{"FlipEdge", "[", 
        RowBox[{"graph", ",", 
         RowBox[{"First", "[", "remainingEdges", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Obtain", " ", "the", " ", "canonical", " ", "form", " ", "of", " ", 
        "the", " ", "flipped", " ", "graph"}], "*)"}], 
      RowBox[{"canonicalFlipped", "=", 
       RowBox[{"ToCanon", "[", "flippedGraph", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Check", " ", "if", " ", "the", " ", "flipped", " ", 
        RowBox[{"graph", "'"}], "s", " ", "canonical", " ", "form", " ", "is",
         " ", "not", " ", "already", " ", "in", " ", "wTable"}], "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"wTable", ",", "canonicalFlipped"}], "]"}]}], ",", 
        RowBox[{"(", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Obtain", " ", "the", " ", "canonical", " ", "form", " ", "of", 
            " ", "the", " ", "edge"}], "-", 
           RowBox[{"reversed", " ", "flipped", " ", "graph"}]}], "*)"}], 
         RowBox[{
          RowBox[{"canonicalFlippedreversed", "=", 
           RowBox[{"ToCanon", "[", 
            RowBox[{"ReverseAllEdges", "[", "flippedGraph", "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Check", " ", "if", " ", "the", " ", "edge"}], "-", 
            RowBox[{"reversed", " ", "flipped", " ", 
             RowBox[{"graph", "'"}], "s", " ", "canonical", " ", "form", " ", 
             "is", " ", "also", " ", "not", " ", "in", " ", "wTable"}]}], 
           "*)"}], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"KeyExistsQ", "[", 
              RowBox[{"wTable", ",", "canonicalFlippedreversed"}], "]"}]}], 
            ",", 
            RowBox[{"(", 
             RowBox[{"(*", 
              RowBox[{
              "Merge", " ", "the", " ", "graph", " ", "by", " ", "removing", 
               " ", "the", " ", "flipped", " ", "edge"}], "*)"}], 
             RowBox[{
              RowBox[{"mergedGraph", "=", 
               RowBox[{"MergeGraph", "[", 
                RowBox[{"graph", ",", 
                 RowBox[{"First", "[", "remainingEdges", "]"}]}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Obtain", " ", "the", " ", "canonical", " ", "form", " ", "of",
                 " ", "the", " ", "merged", " ", "graph"}], "*)"}], 
              RowBox[{"canonicalMerged", "=", 
               RowBox[{"ToCanon", "[", "mergedGraph", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Calculate", " ", "the", " ", "new", " ", "wTable", " ", 
                "value"}], "*)"}], 
              RowBox[{"result", "=", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"wTable", "[", "canonicalMerged", "]"}]}], "-", 
                RowBox[{"wTable", "[", 
                 RowBox[{"ToCanon", "[", "graph", "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Calculate", " ", "the", " ", "new", " ", "eTable", " ", 
                "value"}], "*)"}], 
              RowBox[{"eresult", "=", 
               RowBox[{
                RowBox[{"ComputeEProductAfterSplit", "[", 
                 RowBox[{"graph", ",", 
                  RowBox[{"First", "[", "remainingEdges", "]"}]}], "]"}], "-", 
                RowBox[{"eTable", "[", 
                 RowBox[{"ToCanon", "[", "graph", "]"}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "Update", " ", "wTable", " ", "with", " ", "the", " ", "new", 
                 " ", "result", " ", "for", " ", "both", " ", "flipped", " ", 
                 "and", " ", "edge"}], "-", 
                RowBox[{"reversed", " ", "flipped", " ", "graphs"}]}], "*)"}], 
              RowBox[{
               RowBox[{"wTable", "[", "canonicalFlipped", "]"}], "=", 
               "result"}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"wTable", "[", "canonicalFlippedreversed", "]"}], "=", 
               "result"}], ";", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "Update", " ", "eTable", " ", "with", " ", "the", " ", "new", 
                 " ", "eresult", " ", "for", " ", "both", " ", "flipped", " ",
                  "and", " ", "edge"}], "-", 
                RowBox[{"reversed", " ", "flipped", " ", "graphs"}]}], "*)"}], 
              RowBox[{
               RowBox[{"eTable", "[", "canonicalFlipped", "]"}], "=", 
               "eresult"}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"eTable", "[", "canonicalFlippedreversed", "]"}], "=", 
               "eresult"}], ";"}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{"If", " ", "the", " ", "edge"}], "-", 
                RowBox[{
                "reversed", " ", "flipped", " ", "graph", " ", "already", " ",
                  "exists", " ", "in", " ", "wTable"}]}], ",", 
               RowBox[{
               "set", " ", "wTable", " ", "and", " ", "eTable", " ", 
                "accordingly"}]}], "*)"}], 
             RowBox[{
              RowBox[{
               RowBox[{"wTable", "[", "canonicalFlipped", "]"}], "=", 
               RowBox[{"wTable", "[", "canonicalFlippedreversed", "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"eTable", "[", "canonicalFlipped", "]"}], "=", 
               RowBox[{"eTable", "[", "canonicalFlippedreversed", "]"}]}], 
              ";"}], ")"}]}], "]"}]}], ")"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Recursive", " ", "call", " ", "with", " ", "the", " ", "flipped", " ",
         "graph", " ", "and", " ", "the", " ", "rest", " ", "of", " ", "the", 
        " ", "edges"}], "*)"}], 
      RowBox[{"RecursiveFlipAndMerge", "[", 
       RowBox[{"flippedGraph", ",", 
        RowBox[{"Rest", "[", "remainingEdges", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Recursive", " ", "call", " ", "with", " ", "the", " ", "original", 
        " ", "graph", " ", "and", " ", "the", " ", "rest", " ", "of", " ", 
        "the", " ", "edges"}], "*)"}], 
      RowBox[{"RecursiveFlipAndMerge", "[", 
       RowBox[{"graph", ",", 
        RowBox[{"Rest", "[", "remainingEdges", "]"}]}], "]"}], ";"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9365052817444267`*^9, 3.936505281747059*^9}, {
   3.936505785058965*^9, 3.936505792033277*^9}, {3.936509541377721*^9, 
   3.936509572999465*^9}, 3.938145380035223*^9, 3.938146416628524*^9, {
   3.9381465384961853`*^9, 3.938146541475153*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"09d9b195-e5a8-4066-9ec2-6c0082af989c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Main processing functions", "Subsection",
 CellChangeTimes->{
  3.936504620210733*^9, 3.9365057938369627`*^9, {3.9381449143980637`*^9, 
   3.938144916846492*^9}},ExpressionUUID->"dc94b1cd-a517-49b4-8783-\
6460457a566b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Recursively", " ", "flips", " ", "edges", " ", "and", " ", "merges", " ", 
    "graphs"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"RecursiveFlipAndMerge", "[", 
     RowBox[{"graph_Grf", ",", "remainingEdges_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"flippedGraph", ",", 
        RowBox[{"(*", 
         RowBox[{
         "The", " ", "graph", " ", "after", " ", "flipping", " ", "an", " ", 
          "edge"}], "*)"}], "mergedGraph", ",", 
        RowBox[{"(*", 
         RowBox[{
         "The", " ", "graph", " ", "after", " ", "merging", " ", "vertices"}],
          "*)"}], "canonicalFlipped", ",", 
        RowBox[{"(*", 
         RowBox[{
         "Canonical", " ", "form", " ", "of", " ", "the", " ", "flipped", " ",
           "graph"}], "*)"}], "canonicalFlippedReversed", ",", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Canonical", " ", "form", " ", "of", " ", "the", " ", "edge"}], "-", 
          RowBox[{"reversed", " ", "flipped", " ", "graph"}]}], "*)"}], 
        "canonicalMerged", ",", 
        RowBox[{"(*", 
         RowBox[{
         "Canonical", " ", "form", " ", "of", " ", "the", " ", "merged", " ", 
          "graph"}], "*)"}], "result", ",", 
        RowBox[{"(*", 
         RowBox[{"Intermediate", " ", "result", " ", "for", " ", "wTable"}], 
         "*)"}], "eresult"}], "                      ", 
       RowBox[{"(*", 
        RowBox[{"Intermediate", " ", "result", " ", "for", " ", "eTable"}], 
        "*)"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "If", " ", "there", " ", "are", " ", "no", " ", "remaining", " ", 
        "edges", " ", "to", " ", "process"}], "*)"}], 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"remainingEdges", "===", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"(", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Check", " ", "if", " ", "the", " ", "canonical", " ", "form", 
             " ", "of", " ", "the", " ", "graph", " ", "or", " ", "its", " ", 
             "edge"}], "-", 
            RowBox[{
            "reversed", " ", "version", " ", "is", " ", "not", " ", "already",
              " ", "in", " ", "SetGraphTable"}]}], "*)"}], 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"!", 
               RowBox[{"KeyExistsQ", "[", 
                RowBox[{"SetGraphTable", ",", 
                 RowBox[{"ToCanon", "[", 
                  RowBox[{"ReverseAllEdges", "[", "graph", "]"}], "]"}]}], 
                "]"}]}], "&&", 
              RowBox[{"!", 
               RowBox[{"KeyExistsQ", "[", 
                RowBox[{"SetGraphTable", ",", 
                 RowBox[{"ToCanon", "[", "graph", "]"}]}], "]"}]}]}], ",", 
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{
               "Add", " ", "the", " ", "graph", " ", "to", " ", "the", " ", 
                "collected", " ", "graphs", " ", "set"}], "*)"}], 
              RowBox[{
               RowBox[{"addGraphToSet", "[", "graph", "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Mark", " ", "the", " ", "canonical", " ", "form", " ", "of", 
                 " ", "the", " ", "graph", " ", "as", " ", "processed", " ", 
                 "in", " ", "SetGraphTable"}], "*)"}], 
               RowBox[{
                RowBox[{"SetGraphTable", "[", 
                 RowBox[{"ToCanon", "[", "graph", "]"}], "]"}], "=", "0"}], 
               ";"}], ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Terminate", " ", "recursion", " ", "and", " ", "return", " ", 
             "the", " ", "current", " ", "graph"}], "*)"}], 
           RowBox[{"Return", "[", "graph", "]"}], ";"}], ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Flip", " ", "the", " ", "first", " ", "edge", " ", "in", " ", "the", 
         " ", "list", " ", "of", " ", "remaining", " ", "edges"}], "*)"}], 
       RowBox[{"flippedGraph", "=", 
        RowBox[{"FlipEdge", "[", 
         RowBox[{"graph", ",", 
          RowBox[{"First", "[", "remainingEdges", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Obtain", " ", "the", " ", "canonical", " ", "form", " ", "of", " ", 
         "the", " ", "flipped", " ", "graph"}], "*)"}], 
       RowBox[{"canonicalFlipped", "=", 
        RowBox[{"ToCanon", "[", "flippedGraph", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Check", " ", "if", " ", "the", " ", "flipped", " ", 
         RowBox[{"graph", "'"}], "s", " ", "canonical", " ", "form", " ", 
         "is", " ", "not", " ", "already", " ", "in", " ", "wTable"}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"KeyExistsQ", "[", 
           RowBox[{"wTable", ",", "canonicalFlipped"}], "]"}]}], ",", 
         RowBox[{"(", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Obtain", " ", "the", " ", "canonical", " ", "form", " ", "of", 
             " ", "the", " ", "edge"}], "-", 
            RowBox[{"reversed", " ", "flipped", " ", "graph"}]}], "*)"}], 
          RowBox[{
           RowBox[{"canonicalFlippedReversed", "=", 
            RowBox[{"ToCanon", "[", 
             RowBox[{"ReverseAllEdges", "[", "flippedGraph", "]"}], "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Check", " ", "if", " ", "the", " ", "edge"}], "-", 
             RowBox[{"reversed", " ", "flipped", " ", 
              RowBox[{"graph", "'"}], "s", " ", "canonical", " ", "form", " ",
               "is", " ", "also", " ", "not", " ", "in", " ", "wTable"}]}], 
            "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"KeyExistsQ", "[", 
               RowBox[{"wTable", ",", "canonicalFlippedReversed"}], "]"}]}], 
             ",", 
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{
               "Merge", " ", "the", " ", "graph", " ", "by", " ", "removing", 
                " ", "the", " ", "flipped", " ", "edge"}], "*)"}], 
              RowBox[{
               RowBox[{"mergedGraph", "=", 
                RowBox[{"MergeGraph", "[", 
                 RowBox[{"graph", ",", 
                  RowBox[{"First", "[", "remainingEdges", "]"}]}], "]"}]}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Obtain", " ", "the", " ", "canonical", " ", "form", " ", 
                 "of", " ", "the", " ", "merged", " ", "graph"}], "*)"}], 
               RowBox[{"canonicalMerged", "=", 
                RowBox[{"ToCanon", "[", "mergedGraph", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Calculate", " ", "the", " ", "new", " ", "wTable", " ", 
                 "value"}], "*)"}], 
               RowBox[{"result", "=", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"wTable", "[", "canonicalMerged", "]"}]}], "-", 
                 RowBox[{"wTable", "[", 
                  RowBox[{"ToCanon", "[", "graph", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                "Calculate", " ", "the", " ", "new", " ", "eTable", " ", 
                 "value"}], "*)"}], 
               RowBox[{"eresult", "=", 
                RowBox[{
                 RowBox[{"ComputeEProductAfterSplit", "[", 
                  RowBox[{"graph", ",", 
                   RowBox[{"First", "[", "remainingEdges", "]"}]}], "]"}], 
                 "-", 
                 RowBox[{"eTable", "[", 
                  RowBox[{"ToCanon", "[", "graph", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "Update", " ", "wTable", " ", "with", " ", "the", " ", "new",
                   " ", "result", " ", "for", " ", "both", " ", "flipped", 
                  " ", "and", " ", "edge"}], "-", 
                 RowBox[{"reversed", " ", "flipped", " ", "graphs"}]}], 
                "*)"}], 
               RowBox[{
                RowBox[{"wTable", "[", "canonicalFlipped", "]"}], "=", 
                "result"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"wTable", "[", "canonicalFlippedReversed", "]"}], "=",
                 "result"}], ";", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "Update", " ", "eTable", " ", "with", " ", "the", " ", "new",
                   " ", "eresult", " ", "for", " ", "both", " ", "flipped", 
                  " ", "and", " ", "edge"}], "-", 
                 RowBox[{"reversed", " ", "flipped", " ", "graphs"}]}], 
                "*)"}], 
               RowBox[{
                RowBox[{"eTable", "[", "canonicalFlipped", "]"}], "=", 
                "eresult"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"eTable", "[", "canonicalFlippedReversed", "]"}], "=",
                 "eresult"}], ";"}], ")"}], ",", 
             RowBox[{"(", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", " ", "the", " ", "edge"}], "-", 
                 RowBox[{
                 "reversed", " ", "flipped", " ", "graph", " ", "already", 
                  " ", "exists", " ", "in", " ", "wTable"}]}], ",", 
                RowBox[{
                "set", " ", "wTable", " ", "and", " ", "eTable", " ", 
                 "accordingly"}]}], "*)"}], 
              RowBox[{
               RowBox[{
                RowBox[{"wTable", "[", "canonicalFlipped", "]"}], "=", 
                RowBox[{"wTable", "[", "canonicalFlippedReversed", "]"}]}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"eTable", "[", "canonicalFlipped", "]"}], "=", 
                RowBox[{"eTable", "[", "canonicalFlippedReversed", "]"}]}], 
               ";"}], ")"}]}], "]"}]}], ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Recursive", " ", "call", " ", "with", " ", "the", " ", "flipped", 
         " ", "graph", " ", "and", " ", "the", " ", "rest", " ", "of", " ", 
         "the", " ", "edges"}], "*)"}], 
       RowBox[{"RecursiveFlipAndMerge", "[", 
        RowBox[{"flippedGraph", ",", 
         RowBox[{"Rest", "[", "remainingEdges", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Recursive", " ", "call", " ", "with", " ", "the", " ", "original", 
         " ", "graph", " ", "and", " ", "the", " ", "rest", " ", "of", " ", 
         "the", " ", "edges"}], "*)"}], 
       RowBox[{"RecursiveFlipAndMerge", "[", 
        RowBox[{"graph", ",", 
         RowBox[{"Rest", "[", "remainingEdges", "]"}]}], "]"}], ";"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Main", " ", "function", " ", "that", " ", "calculates", " ", 
      RowBox[{"w", "[", "A", "]"}], " ", "and", " ", 
      RowBox[{"e", "[", "A", "]"}]}], ",", 
     RowBox[{
     "performs", " ", "flipping", " ", "and", " ", "merging", " ", "of", " ", 
      "edges", " ", "recursively"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"MainFunctionA", "[", "B_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wA", ",", "eA", ",", "A"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Modify", " ", "edge", " ", "directions", " ", "alternately"}],
        "*)"}], 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"AlternateEdgeDirections", "[", "B", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Calculate", " ", 
         RowBox[{"w", "[", "A", "]"}]}], "*)"}], 
       RowBox[{"wA", "=", 
        RowBox[{"w", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Calculate", " ", 
         RowBox[{"e", "[", "A", "]"}]}], "*)"}], 
       RowBox[{"eA", "=", 
        RowBox[{"e", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Clear", " ", "the", " ", "CollectedGraphs", " ", "list", " ", "to", 
         " ", "store", " ", "new", " ", "graphs"}], "*)"}], 
       RowBox[{"Clear", "[", "CollectedGraphs", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CollectedGraphs", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Recursively", " ", "flip", " ", "and", " ", "merge", " ", "edges"}], 
        "*)"}], 
       RowBox[{"RecursiveFlipAndMerge", "[", 
        RowBox[{"A", ",", 
         RowBox[{"List", "@@", 
          RowBox[{"A", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "If", " ", "the", " ", "reversed", " ", "graph", " ", "does", " ", 
          "not", " ", "exist", " ", "in", " ", "SetTable"}], ",", 
         RowBox[{
         "add", " ", "the", " ", "collected", " ", "graphs", " ", "to", " ", 
          "TotalClassSet", " ", "and", " ", "mark", " ", "the", " ", 
          "current", " ", "graph", " ", "as", " ", "processed", " ", "in", 
          " ", "SetTable"}]}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"SetTable", ",", 
           RowBox[{"ToCanon", "[", 
            RowBox[{"ReverseAllEdges", "[", "A", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
          "Do", " ", "nothing", " ", "if", " ", "the", " ", "reversed", " ", 
           "graph", " ", "exists", " ", "in", " ", "SetTable"}], "*)"}], ",", 
         
         RowBox[{"(", 
          RowBox[{"(*", 
           RowBox[{
           "Add", " ", "the", " ", "collected", " ", "graphs", " ", "to", " ",
             "TotalClassSet", " ", "based", " ", "on", " ", "the", " ", 
            "number", " ", "of", " ", "vertices"}], "*)"}], 
          RowBox[{
           RowBox[{"addGraphToTotalSet", "[", 
            RowBox[{"CollectedGraphs", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"A", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Mark", " ", "the", " ", "current", " ", "graph", " ", "as", " ", 
             "processed", " ", "in", " ", "SetTable"}], "*)"}], 
           RowBox[{
            RowBox[{"SetTable", "[", 
             RowBox[{"ToCanon", "[", "A", "]"}], "]"}], "=", "0"}], ";"}], 
          ")"}]}], "]"}], ";"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Calculates", " ", "Omega", " ", "and", " ", "E", " ", "for", " ", "all", 
     " ", "graphs", " ", "up", " ", "to", " ", "size", " ", "n"}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"CalculateWholeOmega", "[", "n_Integer", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "graphSet", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Convert", " ", "skeleton", " ", "diagrams", " ", "to", " ", "Grf", 
        " ", "format", " ", "for", " ", "graphs", " ", "up", " ", "to", " ", 
        "size", " ", "n"}], "*)"}], 
      RowBox[{
       RowBox[{"graphSet", "=", 
        RowBox[{"ConvertSkGrfToGrf", "[", 
         RowBox[{"SkeletonDiags", "[", "n", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Iterate", " ", "over", " ", "each", " ", "graph", " ", "in", " ", 
         "the", " ", "graph", " ", "set", " ", "and", " ", "process", " ", 
         "it", " ", "with", " ", "MainFunctionA"}], "*)"}], 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"MainFunctionA", "[", 
          RowBox[{"graphSet", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "graphSet", "]"}]}], "}"}]}], "]"}], 
       ";"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Function", " ", "to", " ", "calculate", " ", "Omega", " ", "and", " ", 
     "E", " ", "for", " ", "graphs", " ", "up", " ", "to", " ", "size", " ", 
     "n", " ", "and", " ", "store", " ", "the", " ", "results"}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{"OnlyCalculatingOmegaAndE", "[", "n_Integer", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"time", ",", "result"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Measure", " ", "the", " ", "time", " ", "taken", " ", "to", " ", 
        "calculate", " ", "Omega", " ", "and", " ", "E", " ", "values"}], 
       "*)"}], 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"time", ",", "result"}], "}"}], "=", 
        RowBox[{"AbsoluteTiming", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"CalculateWholeOmega", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Max", "[", 
              RowBox[{"2", ",", 
               RowBox[{"numbercounting", "+", "1"}]}], "]"}], ",", "n"}], 
            "}"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Update", " ", "the", " ", "counter", " ", "to", " ", "the", " ", 
         "maximum", " ", "value", " ", "of", " ", "numbercounting", " ", 
         "and", " ", "n"}], "*)"}], 
       RowBox[{"numbercounting", "=", 
        RowBox[{"Max", "[", 
         RowBox[{"numbercounting", ",", "n", ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Print", " ", "the", " ", "total", " ", "time", " ", "taken", " ", 
         "for", " ", "the", " ", "calculations"}], "*)"}], 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<Total time: \>\"", ",", "time", ",", "\"\< seconds\>\""}], "]"}],
        ";", "\[IndentingNewLine]", "result"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Combined", " ", "function", " ", "to", " ", "calculate", " ", "Omega"}],
      ",", "E", ",", 
     RowBox[{"and", " ", "visualize"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"CalculateAndVisualizeEikonal", "[", "n_Integer", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Calculate", " ", "Omega", " ", "and", " ", "E", " ", "values"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"OnlyCalculatingOmegaAndE", "[", "n", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Visualize", " ", "the", " ", "computed", " ", "graphs"}], 
        "*)"}], 
       RowBox[{"VisualizeEikonal", "[", "n", "]"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.936505287410532*^9, 3.9365052874133987`*^9}, {
   3.936505797016315*^9, 3.93650583305722*^9}, {3.936506272475919*^9, 
   3.936506285699437*^9}, {3.936697674472196*^9, 3.936697678517745*^9}, {
   3.93673798977274*^9, 3.936738005943866*^9}, {3.9381454047805557`*^9, 
   3.938145414952137*^9}, 3.938145485385376*^9, 3.938146599833465*^9, {
   3.9383049592915688`*^9, 3.938304960188109*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"8b4aa2b2-40a5-4db6-acea-49417ec977bc"]
}, Closed]],

Cell[CellGroupData[{

Cell["Graph grouping and sorting", "Subsection",
 CellChangeTimes->{
  3.936505842817194*^9, {3.938144919827512*^9, 
   3.938144922655464*^9}},ExpressionUUID->"7b4b11c5-8f98-4977-8ee7-\
ce75885f45b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Groups", " ", "graphs", " ", "by", " ", "canonical", " ", "undirected", 
    " ", "form", " ", "and", " ", "sorts", " ", "them"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"GroupAndSortGraphs", "[", "graphs_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"groupedGraphs", ",", "sortedGroups"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Group", " ", "graphs", " ", "based", " ", "on", " ", "their", " ", 
        "canonical", " ", "undirected", " ", "forms"}], "*)"}], 
      RowBox[{
       RowBox[{"groupedGraphs", "=", 
        RowBox[{"GatherBy", "[", 
         RowBox[{"graphs", ",", "ToCanonNoDirection"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Sort", " ", "the", " ", "groups", " ", "based", " ", "on", " ", 
          "the", " ", "maximum", " ", "eTable", " ", "value", " ", "in", " ", 
          "each", " ", "group"}], ",", "descending"}], "*)"}], 
       RowBox[{"sortedGroups", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"groupedGraphs", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"KeyExistsQ", "[", 
                  RowBox[{"eTable", ",", 
                   RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                 RowBox[{"eTable", "[", 
                  RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", "0"}], 
                "]"}], "&"}], "/@", "#"}], "]"}]}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Within", " ", "each", " ", "group"}], ",", 
         RowBox[{
         "sort", " ", "the", " ", "graphs", " ", "by", " ", "maximum", " ", 
          "wTable", " ", "value"}], ",", "descending"}], "*)"}], 
       RowBox[{"sortedGroups", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SortBy", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"wTable", ",", 
                    RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                   RowBox[{"wTable", "[", 
                    RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", "0"}], 
                  "]"}], "&"}], "/@", "#"}], "]"}]}], "&"}]}], "]"}], "&"}], "/@",
          "sortedGroups"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "the", " ", "sorted", " ", "groups", " ", "of", " ", 
         "graphs"}], "*)"}], "sortedGroups"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sorts", " ", "a", " ", "single", " ", "group", " ", "of", " ", "graphs", 
     " ", "by", " ", "eTable", " ", "ascending", " ", "and", " ", "wTable", 
     " ", "descending"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"SortSingleGroupUD", "[", "group_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "sortedGroup", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Sort", " ", "the", " ", "group", " ", "first", " ", "by", " ", 
         "eTable", " ", "in", " ", "ascending", " ", "order"}], ",", 
        RowBox[{
        "then", " ", "by", " ", "wTable", " ", "in", " ", "descending", " ", 
         "order"}]}], "*)"}], 
      RowBox[{
       RowBox[{"sortedGroup", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"group", ",", 
          RowBox[{"{", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"Sort", " ", "by", " ", "eTable", " ", "value"}], ";", 
              RowBox[{"if", " ", "not", " ", "present"}]}], ",", 
             RowBox[{
             "assign", " ", "Infinity", " ", "to", " ", "place", " ", "at", 
              " ", "the", " ", "end"}]}], "*)"}], 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"KeyExistsQ", "[", 
                RowBox[{"eTable", ",", 
                 RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
               RowBox[{"eTable", "[", 
                RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", "Infinity"}], 
              "]"}], "&"}], ",", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
               RowBox[{
               "Sort", " ", "by", " ", "wTable", " ", "value", " ", "in", " ",
                 "descending", " ", "order"}], ";", 
               RowBox[{"if", " ", "not", " ", "present"}]}], ",", 
              RowBox[{"assign", "-", 
               RowBox[{
               "Infinity", " ", "to", " ", "place", " ", "at", " ", "the", 
                " ", "end"}]}]}], "*)"}], 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"KeyExistsQ", "[", 
                 RowBox[{"wTable", ",", 
                  RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                RowBox[{"wTable", "[", 
                 RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", 
                RowBox[{"-", "Infinity"}]}], "]"}]}], "&"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Return", " ", "the", " ", "sorted", " ", "group"}], "*)"}], 
       "sortedGroup"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sorts", " ", "all", " ", "grouped", " ", "graphs", " ", "based", " ", 
     "on", " ", "eTable", " ", "and", " ", "wTable"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"SortGroupedGraphsByew", "[", "graphs_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "sortedGroups", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Apply", " ", "SortSingleGroupUD", " ", "to", " ", "each", " ", 
        "group", " ", "to", " ", "sort", " ", "individual", " ", "groups"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"sortedGroups", "=", 
        RowBox[{"SortSingleGroupUD", "/@", "graphs"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Sort", " ", "the", " ", "groups", " ", "based", " ", "on", " ", 
         "the", " ", "minimum", " ", "eTable", " ", "value", " ", "in", " ", 
         "each", " ", "group", " ", "ascending", " ", "and", " ", "the", " ", 
         "maximum", " ", "wTable", " ", "value", " ", "in", " ", "each", " ", 
         "group", " ", "descending"}], "*)"}], 
       RowBox[{"sortedGroups", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"sortedGroups", ",", 
          RowBox[{"{", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Sort", " ", "by", " ", "the", " ", "minimum", " ", "eTable", 
              " ", "value", " ", "in", " ", "ascending", " ", "order"}], ";", 
             
             RowBox[{
             "assign", " ", "Infinity", " ", "if", " ", "not", " ", 
              "present"}]}], "*)"}], 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"KeyExistsQ", "[", 
                   RowBox[{"eTable", ",", 
                    RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                  RowBox[{"eTable", "[", 
                   RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", 
                  "Infinity"}], "]"}], "&"}], "/@", "#"}], "]"}], "&"}], ",", 
            
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "Sort", " ", "by", " ", "the", " ", "maximum", " ", "wTable", 
               " ", "value", " ", "in", " ", "descending", " ", "order"}], 
              ";", 
              RowBox[{"assign", "-", 
               RowBox[{
               "Infinity", " ", "if", " ", "not", " ", "present"}]}]}], 
             "*)"}], 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"wTable", ",", 
                    RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                   RowBox[{"wTable", "[", 
                    RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", 
                   RowBox[{"-", "Infinity"}]}], "]"}], "&"}], "/@", "#"}], 
               "]"}]}], "&"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Return", " ", "the", " ", "fully", " ", "sorted", " ", "groups", " ",
          "of", " ", "graphs"}], "*)"}], "sortedGroups"}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.936505846192483*^9, 3.936505855284443*^9}, 
   3.938146632337226*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"5ec5ac12-3008-49d0-8e99-6bccc0e2a912"]
}, Closed]],

Cell[CellGroupData[{

Cell["Visualization functions", "Subsection",
 CellChangeTimes->{{3.936505863501924*^9, 3.936505871568144*^9}, {
  3.938144926609844*^9, 
  3.938144926713121*^9}},ExpressionUUID->"bd32e6bb-8a6c-4595-8a7d-\
b15dad59c95a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Groups", " ", "graphs", " ", "by", " ", "canonical", " ", "undirected", 
    " ", "form", " ", "and", " ", "sorts", " ", "them"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"GroupAndSortGraphs", "[", "graphs_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"groupedGraphs", ",", "sortedGroups"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Group", " ", "graphs", " ", "based", " ", "on", " ", "their", " ", 
        "canonical", " ", "undirected", " ", "forms"}], "*)"}], 
      RowBox[{
       RowBox[{"groupedGraphs", "=", 
        RowBox[{"GatherBy", "[", 
         RowBox[{"graphs", ",", "ToCanonNoDirection"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Sort", " ", "groups", " ", "by", " ", "the", " ", "maximum", " ", 
         "eTable", " ", "value", " ", "in", " ", "descending", " ", "order"}],
         "*)"}], 
       RowBox[{"sortedGroups", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"groupedGraphs", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"KeyExistsQ", "[", 
                  RowBox[{"eTable", ",", 
                   RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                 RowBox[{"eTable", "[", 
                  RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", "0"}], 
                "]"}], "&"}], "/@", "#"}], "]"}]}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Within", " ", "each", " ", "group"}], ",", 
         RowBox[{
         "sort", " ", "graphs", " ", "by", " ", "the", " ", "maximum", " ", 
          "wTable", " ", "value", " ", "in", " ", "descending", " ", 
          "order"}]}], "*)"}], 
       RowBox[{"sortedGroups", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SortBy", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"wTable", ",", 
                    RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                   RowBox[{"wTable", "[", 
                    RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", "0"}], 
                  "]"}], "&"}], "/@", "#"}], "]"}]}], "&"}]}], "]"}], "&"}], "/@",
          "sortedGroups"}]}], ";", "\[IndentingNewLine]", "sortedGroups"}]}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sorts", " ", "a", " ", "single", " ", "group", " ", "of", " ", "graphs", 
     " ", "by", " ", "eTable", " ", "ascending", " ", "and", " ", "wTable", 
     " ", "descending"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"SortSingleGroupUD", "[", "group_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "sortedGroup", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Sort", " ", "by", " ", "eTable", " ", "ascending"}], ",", 
        RowBox[{"then", " ", "by", " ", "wTable", " ", "descending"}]}], 
       "*)"}], 
      RowBox[{
       RowBox[{"sortedGroup", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"group", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"KeyExistsQ", "[", 
                RowBox[{"eTable", ",", 
                 RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
               RowBox[{"eTable", "[", 
                RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", "Infinity"}], 
              "]"}], "&"}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"KeyExistsQ", "[", 
                 RowBox[{"wTable", ",", 
                  RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                RowBox[{"wTable", "[", 
                 RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", 
                RowBox[{"-", "Infinity"}]}], "]"}]}], "&"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "sortedGroup"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sorts", " ", "all", " ", "grouped", " ", "graphs", " ", "based", " ", 
     "on", " ", "eTable", " ", "and", " ", "wTable"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"SortGroupedGraphsByew", "[", "graphs_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "sortedGroups", "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{"Sort", " ", "each", " ", "group", " ", "individually"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"sortedGroups", "=", 
        RowBox[{"SortSingleGroupUD", "/@", "graphs"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Sort", " ", "the", " ", "groups", " ", "based", " ", "on", " ", 
         "minimum", " ", "eTable", " ", "ascending", " ", "and", " ", 
         "maximum", " ", "wTable", " ", "descending"}], "*)"}], 
       RowBox[{"sortedGroups", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"sortedGroups", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"KeyExistsQ", "[", 
                   RowBox[{"eTable", ",", 
                    RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                  RowBox[{"eTable", "[", 
                   RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", 
                  "Infinity"}], "]"}], "&"}], "/@", "#"}], "]"}], "&"}], ",", 
            
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"KeyExistsQ", "[", 
                    RowBox[{"wTable", ",", 
                    RowBox[{"ToCanon", "[", "#", "]"}]}], "]"}], ",", 
                   RowBox[{"wTable", "[", 
                    RowBox[{"ToCanon", "[", "#", "]"}], "]"}], ",", 
                   RowBox[{"-", "Infinity"}]}], "]"}], "&"}], "/@", "#"}], 
               "]"}]}], "&"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]",
        "sortedGroups"}]}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Visualizes", " ", "grouped", " ", "and", " ", "sorted", " ", "graphs"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VisualizeGroupedGraphs", "[", "groupedSortedGraphs_List", "]"}], 
    ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Visualize", "/@", "#"}], "&"}], "/@", 
       "groupedSortedGraphs"}]}], "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Visualizes", " ", "graphs"}], "*)"}], 
   RowBox[{
    RowBox[{"Visualize", "[", "A_Grf", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "foo", ",", "wValue", ",", "eValue", ",", "graph", ",", 
        "graphreversed", ",", "coords", ",", "coordsreversed", ",", 
        "imageSize", ",", "xRange", ",", "yRange", ",", "aspectRatio", ",", 
        "imageSizer", ",", "xRanger", ",", "yRanger", ",", "aspectRatior", 
        ",", "fixedSpacing"}], "}"}], ",", 
      RowBox[{
       RowBox[{"fixedSpacing", "=", "27"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"KeyExistsQ", "[", 
          RowBox[{"PlotTable", ",", 
           RowBox[{"ToCanon", "[", 
            RowBox[{"ReverseAllEdges", "[", "A", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "If", " ", "the", " ", "reversed", " ", "graph", " ", "is", " ", 
            "already", " ", "plotted"}], ",", 
           RowBox[{"do", " ", "nothing"}]}], "*)"}], "\[IndentingNewLine]", 
         ",", 
         RowBox[{
          RowBox[{"foo", "=", "A"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"PlotTable", "[", 
            RowBox[{"ToCanon", "[", "A", "]"}], "]"}], "=", "0"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"wValue", "=", 
           RowBox[{"w", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"eValue", "=", 
           RowBox[{"e", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ToCanon", "[", "foo", "]"}], "===", 
             RowBox[{"ToCanon", "[", 
              RowBox[{"ReverseAllEdges", "[", "foo", "]"}], "]"}]}], ",", 
            RowBox[{"(*", 
             RowBox[{
             "If", " ", "the", " ", "graph", " ", "is", " ", "identical", " ",
               "to", " ", "its", " ", "reversed", " ", "version"}], "*)"}], 
            RowBox[{
             RowBox[{"graph", "=", 
              RowBox[{"Grf2MMCGraph", "[", 
               RowBox[{"ToCanon", "[", "foo", "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"coords", "=", 
              RowBox[{"GraphEmbedding", "[", 
               RowBox[{"graph", ",", "\"\<LayeredDigraphEmbedding\>\""}], 
               "]"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{
              "Obtain", " ", "coordinates", " ", "using", " ", 
               "GraphEmbedding"}], "*)"}], 
             RowBox[{"coords", "=", 
              RowBox[{"Rotate90Clockwise", "[", "coords", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"xRange", "=", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"yRange", "=", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"yRange", "==", "0"}], ",", 
               RowBox[{
                RowBox[{"n", "=", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Cases", "[", 
                   RowBox[{"A", ",", 
                    RowBox[{"Vert", "[", "_", "]"}], ",", "All"}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"yRange", "=", 
                 RowBox[{"xRange", "/", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"xRange", "=", 
              RowBox[{"xRange", "+", "0.4"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"yRange", "=", 
              RowBox[{"yRange", "+", "0.4"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Determine", " ", "aspect", " ", "ratio"}], "*)"}], 
             RowBox[{"aspectRatio", "=", 
              RowBox[{"xRange", "/", "yRange"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Set", " ", "image", " ", "size", " ", "based", " ", "on", " ", 
               "fixed", " ", "spacing"}], "*)"}], 
             RowBox[{"imageSize", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"fixedSpacing", "*", "xRange"}], ",", 
                RowBox[{"fixedSpacing", "*", "yRange"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Display", " ", "the", " ", "graph", " ", "with", " ", "its", 
               " ", "w", " ", "and", " ", "e", " ", "values"}], "*)"}], 
             RowBox[{"Row", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"LayeredGraphPlot", "[", 
                 RowBox[{"graph", ",", "Bottom", ",", 
                  RowBox[{"VertexCoordinates", "->", "coords"}], ",", 
                  RowBox[{"ImageSize", "->", "imageSize"}], ",", 
                  RowBox[{"AspectRatio", "->", "aspectRatio"}], ",", 
                  RowBox[{"VertexSize", "->", "0.2"}]}], "]"}], ",", 
                "\"\< \[Omega] = \>\"", ",", "wValue", ",", "\"\< e = \>\"", 
                ",", "eValue", ",", "\"\< \>\""}], "}"}], "]"}]}], ",", 
            RowBox[{"(*", 
             RowBox[{
             "If", " ", "the", " ", "graph", " ", "and", " ", "its", " ", 
              "reversed", " ", "version", " ", "are", " ", "different"}], 
             "*)"}], 
            RowBox[{
             RowBox[{"graph", "=", 
              RowBox[{"Grf2MMCGraph", "[", 
               RowBox[{"ToCanon", "[", "foo", "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Reverse", " ", "the", " ", "edges"}], "*)"}], 
             RowBox[{"graphreversed", "=", 
              RowBox[{"ReverseAllEdges", "[", "graph", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Obtain", " ", "coordinates", " ", "for", " ", "original", " ", 
               "graph"}], "*)"}], 
             RowBox[{"coords", "=", 
              RowBox[{"GraphEmbedding", "[", 
               RowBox[{"graph", ",", "\"\<LayeredDigraphEmbedding\>\""}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"coords", "=", 
              RowBox[{"Rotate90Clockwise", "[", "coords", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Obtain", " ", "coordinates", " ", "for", " ", "reversed", " ", 
               "graph"}], "*)"}], 
             RowBox[{"coordsreversed", "=", 
              RowBox[{"-", "coords"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"xRange", "=", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "+", 
               "0.4"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"yRange", "=", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"coords", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
               "0.4"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Determine", " ", "aspect", " ", "ratio", " ", "for", " ", 
               "original", " ", "graph"}], "*)"}], 
             RowBox[{"aspectRatio", "=", 
              RowBox[{"xRange", "/", "yRange"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Set", " ", "image", " ", "size", " ", "for", " ", "original", 
               " ", "graph"}], "*)"}], 
             RowBox[{"imageSize", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"fixedSpacing", "*", "xRange"}], ",", 
                RowBox[{"fixedSpacing", "*", "yRange"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"xRanger", "=", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"coordsreversed", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"coordsreversed", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "+", 
               "0.4"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"yRanger", "=", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"coordsreversed", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"coordsreversed", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
               "0.4"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Determine", " ", "aspect", " ", "ratio", " ", "for", " ", 
               "reversed", " ", "graph"}], "*)"}], 
             RowBox[{"aspectRatior", "=", 
              RowBox[{"xRanger", "/", "yRanger"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Set", " ", "image", " ", "size", " ", "for", " ", "reversed", 
               " ", "graph"}], "*)"}], 
             RowBox[{"imageSizer", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"fixedSpacing", "*", "xRanger"}], ",", 
                RowBox[{"fixedSpacing", "*", "yRanger"}]}], "}"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Display", " ", "both", " ", "original", " ", "and", " ", 
               "reversed", " ", "graphs", " ", "with", " ", "spacing", " ", 
               "and", " ", "their", " ", "w", " ", "and", " ", "e", " ", 
               "values"}], "*)"}], 
             RowBox[{"Row", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"LayeredGraphPlot", "[", 
                 RowBox[{"graph", ",", "Bottom", ",", 
                  RowBox[{"VertexCoordinates", "->", "coords"}], ",", 
                  RowBox[{"ImageSize", "->", "imageSize"}], ",", 
                  RowBox[{"AspectRatio", "->", "aspectRatio"}], ",", 
                  RowBox[{"VertexSize", "->", "0.2"}]}], "]"}], ",", 
                RowBox[{"Spacer", "[", "5", "]"}], ",", 
                RowBox[{"(*", 
                 RowBox[{
                 "Spacer", " ", "between", " ", "the", " ", "two", " ", 
                  "graphs"}], "*)"}], 
                RowBox[{"LayeredGraphPlot", "[", 
                 RowBox[{"graphreversed", ",", "Bottom", ",", 
                  RowBox[{"VertexCoordinates", "->", "coordsreversed"}], ",", 
                  
                  RowBox[{"ImageSize", "->", "imageSizer"}], ",", 
                  RowBox[{"AspectRatio", "->", "aspectRatior"}], ",", 
                  RowBox[{"VertexSize", "->", "0.2"}]}], "]"}], ",", 
                "\"\< \[Omega] = \>\"", ",", "wValue", ",", "\"\< e = \>\"", 
                ",", "eValue", ",", "\"\< \>\""}], "}"}], "]"}]}]}], 
           "]"}]}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Visualizes", " ", "the", " ", "zero", " ", "Eikonal", " ", "case"}], 
    "*)"}], "\n", 
   RowBox[{"VisualizeEikonalZero", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "foo", ",", "wValue", ",", "eValue", ",", "coords", ",", "imageSize", 
        ",", "fixedSpacing"}], "}"}], ",", 
      RowBox[{
       RowBox[{"fixedSpacing", "=", "27"}], ";", "\[IndentingNewLine]", 
       RowBox[{"wValue", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"eValue", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"imageSize", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fixedSpacing", "*", "0.4"}], ",", 
          RowBox[{"fixedSpacing", "*", "0.4"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Display", " ", "a", " ", "single", " ", "vertex", " ", "graph"}], 
        "*)"}], 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"LayeredGraphPlot", "[", 
           RowBox[{
            RowBox[{"Graph", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", "}"}]}], "]"}], ",", 
            RowBox[{"ImageSize", "->", "imageSize"}], ",", 
            RowBox[{"AspectRatio", "->", "1"}], ",", 
            RowBox[{"VertexSize", "->", "0.2"}]}], "]"}], ",", 
          "\"\< \[Omega] = \>\"", ",", "wValue", ",", "\"\< e = \>\"", ",", 
          "eValue", ",", "\"\< \>\""}], "}"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Function", " ", 
       RowBox[{"VisualizeEikonal", "[", "n_", "]"}]}], ":", 
      RowBox[{
      "Visualizes", " ", "the", " ", "Eikonal", " ", "for", " ", "graphs", 
       " ", "of", " ", "size", " ", 
       RowBox[{"n", ".", "Checks"}], " ", "if", " ", "Omega", " ", "and", " ",
        "e", " ", "have", " ", "been", " ", "calculated", " ", "for", " ", 
       RowBox[{"n", ".", "If"}], " ", "not"}]}], ",", 
     RowBox[{"prints", " ", "an", " ", 
      RowBox[{"error", ".", "Otherwise"}]}], ",", 
     RowBox[{
     "sorts", " ", "and", " ", "visualizes", " ", "the", " ", "grouped", " ", 
      "graphs", " ", "based", " ", "on", " ", "Omega", " ", "and", " ", "e", 
      " ", 
      RowBox[{"values", "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"VisualizeEikonal", "[", "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "time", ",", "groupedGraphs", ",", "sortedGraphs", ",", "result", ",", 
        "avgTime"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Clear", " ", "any", " ", "existing", " ", "plot", " ", "data", " ", 
        "and", " ", "initialize", " ", "PlotTable"}], "*)"}], 
      RowBox[{
       RowBox[{"Clear", "[", "PlotTable", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"PlotTable", "=", 
        RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Check", " ", "if", " ", "Omega", " ", "and", " ", "e", " ", "have", 
         " ", "been", " ", "calculated", " ", "for", " ", "the", " ", "given",
          " ", "n"}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"numbercounting", "<", "n"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "If", " ", "not", " ", "all", " ", "calculations", " ", "are", " ",
             "done"}], ",", 
           RowBox[{"print", " ", "an", " ", "error", " ", "message"}]}], 
          "*)"}], 
         RowBox[{
         "Print", "[", 
          "\"\<Error: Not all \[Omega] and e have been calculated!\>\"", 
          "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Otherwise", ",", 
           RowBox[{
           "proceed", " ", "with", " ", "sorting", " ", "and", " ", 
            "visualization"}]}], "*)"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"time", ",", "result"}], "}"}], "=", 
            RowBox[{"AbsoluteTiming", "[", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"n", "===", "1"}], ",", "VisualizeEikonalZero", ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"If", " ", "n", " ", "is", " ", "1"}], ",", 
                 RowBox[{
                 "visualize", " ", "the", " ", "zero", " ", "Eikonal", " ", 
                  "case"}]}], "*)"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"sortedGraphs", "=", 
                  RowBox[{"SortGroupedGraphsByew", "[", 
                   RowBox[{"TotalClassSet", "[", "n", "]"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                 "VisualizeGroupedGraphs", "[", "sortedGraphs", "]"}]}], 
                ")"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Print", " ", "the", " ", "time", " ", "taken", " ", "for", " ", 
             "sorting", " ", "and", " ", "plotting"}], "*)"}], 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<Sorting and plotting time: \>\"", ",", "time", ",", 
             "\"\< seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
           "result"}], ")"}]}], "]"}]}]}], "]"}]}], "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.936505878454438*^9, 3.936505936414588*^9}, {
   3.936509302527589*^9, 3.9365093212654333`*^9}, {3.936509969235879*^9, 
   3.9365099833292*^9}, {3.936512987985245*^9, 3.936513018429717*^9}, {
   3.936513050455713*^9, 3.936513053976*^9}, {3.936514044315335*^9, 
   3.93651404842251*^9}, {3.936515236554154*^9, 3.936515253038398*^9}, {
   3.9365152914981337`*^9, 3.936515292212922*^9}, {3.938145506694949*^9, 
   3.938145547844799*^9}, {3.9381468137155123`*^9, 3.938146822642063*^9}, 
   3.938146914923891*^9, 3.9381469708053217`*^9, 3.938147024254101*^9, 
   3.938147076360561*^9, 3.9381471741107883`*^9, {3.938147278329578*^9, 
   3.9381473171355886`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"f4790d16-ad6c-4676-b090-43759d477b63"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Play", "Section",
 CellChangeTimes->{{3.93603694567799*^9, 3.9360369714144173`*^9}, {
  3.936079834590183*^9, 3.936079859091008*^9}, {3.93608787270618*^9, 
  3.936087929821748*^9}},ExpressionUUID->"c427a67c-d249-4c9b-921b-\
20c32d1cffba"],

Cell["\<\
Reset
OnlyCalculatingOmegaAndE[n]\[LineSeparator]VisualizeEikonal[n]\[LineSeparator]\
CalculateAndVisualizeEikonal[n]\
\>", "Text",
 CellChangeTimes->{{3.9362372952835007`*^9, 3.936237327891905*^9}, {
  3.936237396418914*^9, 3.936237397068331*^9}, {3.936429179411216*^9, 
  3.936429212162842*^9}, {3.936499037219862*^9, 3.936499038561551*^9}, {
  3.936509642774166*^9, 3.936509643641693*^9}, {3.936510017918884*^9, 
  3.9365100262744627`*^9}, {3.936513856169023*^9, 3.936513858013879*^9}, {
  3.936738149788637*^9, 3.936738151339004*^9}, {3.938305176857511*^9, 
  3.9383051998821087`*^9}},ExpressionUUID->"8f56022e-c981-4658-abfe-\
6b681ed4814d"],

Cell[CellGroupData[{

Cell["\<\
Either calculate the coefficients first and then display the results, \
\>", "Subsubsection",
 CellChangeTimes->{{3.938305351674415*^9, 
  3.938305381357891*^9}},ExpressionUUID->"12064319-4e7e-4808-9265-\
c860afa84cef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reset", " "}]], "Input",
 CellChangeTimes->{{3.936509730092249*^9, 3.9365097326040993`*^9}, {
  3.938305435034281*^9, 3.9383054418209248`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"1e05cfb9-f42f-44cb-b322-faffdcc842d4"],

Cell[BoxData["\<\"Global tables and sets have been successfully reset.\"\>"], \
"Print",
 CellChangeTimes->{
  3.936590676041605*^9, 3.936590757718323*^9, 3.936738010031582*^9, {
   3.9381468557174883`*^9, 3.938146868459284*^9}, 3.938147576913928*^9, 
   3.938304858166102*^9, 3.93830490110319*^9, 3.938304980636363*^9, 
   3.9383050301741877`*^9, 3.938305487228945*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"96149cc1-92e3-4752-828e-fc36fc492d3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VisualizeEikonal", "[", "4", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "cannot", " ", "display", " ", "results", " ", "before", " ", 
    "calculation"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{
  3.936501147275401*^9, {3.936501199257997*^9, 3.936501199321561*^9}, {
   3.936501282565716*^9, 3.936501282716891*^9}, {3.936501427053803*^9, 
   3.936501431809833*^9}, {3.936501670499971*^9, 3.936501674004319*^9}, {
   3.936501748258885*^9, 3.936501748392976*^9}, {3.9365018885145407`*^9, 
   3.936501888887995*^9}, {3.936502038416257*^9, 3.936502048788503*^9}, 
   3.9365020803773413`*^9, {3.936502111469839*^9, 3.936502119853869*^9}, {
   3.9365022187200823`*^9, 3.9365022189932117`*^9}, {3.936502299343609*^9, 
   3.936502299403143*^9}, {3.936502408365143*^9, 3.9365024085989633`*^9}, {
   3.9365024469299088`*^9, 3.936502447834685*^9}, {3.936506124850512*^9, 
   3.936506134709078*^9}, {3.936506305144167*^9, 3.93650632676931*^9}, {
   3.936506774424189*^9, 3.936506774492105*^9}, {3.936509417384244*^9, 
   3.936509429263877*^9}, {3.936509596378077*^9, 3.936509601912683*^9}, {
   3.936513031672476*^9, 3.936513032091107*^9}, {3.936513079227597*^9, 
   3.936513093220882*^9}, {3.936515781601193*^9, 3.9365157823294697`*^9}, {
   3.936515976069837*^9, 3.936516000798543*^9}, {3.936516824518244*^9, 
   3.936516825234695*^9}, {3.936590694969789*^9, 3.936590695315254*^9}, {
   3.93659433237523*^9, 3.936594352269275*^9}, {3.936594475129048*^9, 
   3.936594475446576*^9}, {3.93659450849372*^9, 3.936594516264043*^9}, {
   3.936738031848778*^9, 3.936738045982046*^9}, {3.936740846584106*^9, 
   3.936740857669025*^9}, {3.938147342669702*^9, 3.938147343321835*^9}, {
   3.938147382232997*^9, 3.938147387184362*^9}, {3.938147586545144*^9, 
   3.938147590866459*^9}, {3.938305011645433*^9, 3.93830501216924*^9}, {
   3.9383050733958073`*^9, 3.938305108788718*^9}, {3.938305483810648*^9, 
   3.938305483931714*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"2fe5840d-1650-4d9b-93be-1b3820d38896"],

Cell[BoxData["\<\"Error: Not all \[Omega] and e have been calculated!\"\>"], \
"Print",
 CellChangeTimes->{3.9383049011326723`*^9, 3.938304980650695*^9, 
  3.938305031200717*^9, 3.938305487237776*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"58e9df45-15a0-4106-94dc-7a97bfbcf06f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"OnlyCalculatingOmegaAndE", "[", "8", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.93641732498808*^9, 3.936417375305825*^9}, {
   3.936425395035915*^9, 3.936425402093498*^9}, {3.936425540094583*^9, 
   3.9364255544890943`*^9}, {3.936425800887089*^9, 3.93642583246264*^9}, {
   3.936425944804827*^9, 3.936425949188378*^9}, {3.936425990449573*^9, 
   3.936425991273649*^9}, {3.936426104873594*^9, 3.936426105425943*^9}, {
   3.936426228906503*^9, 3.936426229985867*^9}, {3.936426457828488*^9, 
   3.9364264769470673`*^9}, {3.9364265318736134`*^9, 
   3.9364265320262527`*^9}, {3.936427420150988*^9, 3.936427446656886*^9}, {
   3.936427590249851*^9, 3.936427603220864*^9}, {3.936427659745595*^9, 
   3.936427666016012*^9}, {3.93642799579476*^9, 3.936428019164204*^9}, {
   3.936428076280304*^9, 3.936428077009836*^9}, {3.936428142854272*^9, 
   3.936428147215449*^9}, {3.936428216799271*^9, 3.9364282308431*^9}, {
   3.936428470255175*^9, 3.9364284707714*^9}, 3.936428580573335*^9, {
   3.936428996053324*^9, 3.936429016595089*^9}, {3.936429100579866*^9, 
   3.936429125345315*^9}, 3.936429172358071*^9, {3.936429235309258*^9, 
   3.936429251188204*^9}, {3.936429405429188*^9, 3.93642940554031*^9}, {
   3.936429454821211*^9, 3.936429464758811*^9}, {3.93642954776582*^9, 
   3.936429558879755*^9}, {3.936429604904839*^9, 3.936429606561764*^9}, {
   3.936429890363392*^9, 3.936429892623785*^9}, {3.936498442508134*^9, 
   3.9364984488996673`*^9}, {3.936498989679653*^9, 3.936498993605498*^9}, {
   3.936499091719036*^9, 3.9364990917861567`*^9}, {3.9364991537839537`*^9, 
   3.93649915390471*^9}, {3.936499208297638*^9, 3.936499208380275*^9}, {
   3.936499326566732*^9, 3.936499330707982*^9}, {3.936499675379204*^9, 
   3.936499675478011*^9}, {3.936499707319911*^9, 3.93649971579196*^9}, {
   3.936499761366514*^9, 3.9364997614215918`*^9}, {3.936499794125399*^9, 
   3.936499796066923*^9}, {3.936499826808161*^9, 3.936499914236874*^9}, {
   3.9365000442101307`*^9, 3.93650005117837*^9}, {3.936500203598941*^9, 
   3.93650021132689*^9}, {3.9365005492044687`*^9, 3.936500551044326*^9}, {
   3.936500581140892*^9, 3.936500582769764*^9}, {3.936500748732756*^9, 
   3.936500751259377*^9}, {3.9365008307685423`*^9, 3.936500875419305*^9}, {
   3.936500934254093*^9, 3.936500936709146*^9}, 3.936501135463633*^9, {
   3.9365012028907843`*^9, 3.936501203198196*^9}, {3.9365012861600847`*^9, 
   3.936501286285161*^9}, {3.936501678327979*^9, 3.9365016786012506`*^9}, {
   3.936501744844665*^9, 3.936501745181426*^9}, {3.936501881028337*^9, 
   3.936501885562025*^9}, {3.93650211664895*^9, 3.9365021171660767`*^9}, {
   3.9365022957544003`*^9, 3.936502296195063*^9}, {3.936504047347353*^9, 
   3.936504048599778*^9}, {3.936504340163663*^9, 3.936504343971199*^9}, {
   3.936505190930762*^9, 3.936505194263408*^9}, {3.936506132406993*^9, 
   3.936506132696818*^9}, {3.936506307877121*^9, 3.936506311465886*^9}, {
   3.936506751697773*^9, 3.936506770659687*^9}, {3.936509334346328*^9, 
   3.936509334908311*^9}, {3.936509933112356*^9, 3.9365099402204733`*^9}, {
   3.936513097226284*^9, 3.9365131217345333`*^9}, {3.936513412881628*^9, 
   3.936513413165104*^9}, {3.936513863442527*^9, 3.936513907082909*^9}, {
   3.936513938400613*^9, 3.936513939890435*^9}, {3.936514132712068*^9, 
   3.936514133428757*^9}, {3.936514167124956*^9, 3.93651418891451*^9}, {
   3.936515484592951*^9, 3.936515485151907*^9}, {3.936516814529737*^9, 
   3.936516815034528*^9}, {3.936590723459545*^9, 3.9365907237596083`*^9}, {
   3.93659075907698*^9, 3.936590759501478*^9}, {3.936594321900278*^9, 
   3.93659435568794*^9}, {3.936594452263977*^9, 3.936594463610098*^9}, {
   3.936698217840265*^9, 3.93669821808885*^9}, {3.938305112396777*^9, 
   3.93830512240674*^9}, {3.938305233239731*^9, 3.938305245050496*^9}, {
   3.93830541921349*^9, 3.9383054497177687`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"415cb520-db47-4a08-b07f-38fa8508cc3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total time: \"\>", "\[InvisibleSpace]", "3.717884`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Total time: ", 3.717884, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.936590679623825*^9, {3.936590718612887*^9, 3.936590727594351*^9}, 
   3.936592912978778*^9, {3.9365943224285994`*^9, 3.93659435950624*^9}, 
   3.936594458711001*^9, 3.9365944928802347`*^9, 3.936698222885015*^9, 
   3.936738023378699*^9, 3.936740842853263*^9, 3.938146874714723*^9, 
   3.938147333663774*^9, 3.938304861839993*^9, 3.9383049090778627`*^9, 
   3.938304984601582*^9, 3.938305035906612*^9, 3.938305490956991*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"1d42d5b8-5c70-4813-9f7e-de44fcf0d31c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"VisualizeEikonal", "[", "5", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9383051259317703`*^9, 3.938305143279106*^9}, 
   3.938305452487728*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"4524e032-a2ee-44e7-a2d0-bc8b9af5544a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sorting and plotting time: \"\>", "\[InvisibleSpace]", 
   "0.099159`", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Sorting and plotting time: ", 0.099159, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{3.938305066905126*^9, 3.938305491072133*^9},
 CellLabel->
  "During evaluation of \
In[182]:=",ExpressionUUID->"45874af5-73d2-44cb-a506-eb8db34c0022"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {4., 0.}, {1., 0.}, {2., 0.}, {3., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 1}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {118.80000000000001`, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "5"], "\" e = \"", 
       FractionBox["1", "120"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {2., 1.}, {1., 0.}, {2., 0.}, {3., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 1}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-2., -1.}, {-1., 0.}, {-2., 
         0.}, {-3., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 3}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "20"], "\" e = \"", 
       FractionBox["1", "30"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {1., 0.}, {1., -1.}, {2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 1}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {-1., 0.}, {-1., 1.}, {-2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 3}, 0.1], 
           ArrowBox[{2, 4}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["1", "20"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {2., -1.}, {1., -1.}, {1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {-2., 1.}, {-1., 1.}, {-1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{4, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "20"], "\" e = \"", 
       FractionBox["3", "40"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{1., 0.}, {0., -1.}, {1., -1.}, {1., -2.}, {
         2., -2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 2}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["11", "120"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -2.}, {0., -1.}, {1., -1.}, {
         1., -2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 2.}, {0., 1.}, {-1., 1.}, {-1., 
         2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{3, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["2", "15"], "\" \""},
      "RowDefault"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {3., 1.}, {3., 0.}, {1., 0.}, {2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-3., -1.}, {-3., 0.}, {-1., 0.}, {-2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["3", "20"], "\" e = \"", 
       FractionBox["1", "60"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {1., 1.}, {3., 0.}, {1., 0.}, {2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-1., -1.}, {-3., 0.}, {-1., 0.}, {-2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "10"], "\" e = \"", 
       FractionBox["1", "40"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {1., 1.}, {2., 0.}, {1., 0.}, {2., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-1., -1.}, {-2., 0.}, {-1., 
         0.}, {-2., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "15"], "\" e = \"", 
       FractionBox["7", "120"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{1., 0.}, {0., 0.}, {0., -1.}, {2., -1.}, {
         1., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{-1., 0.}, {0., 0.}, {0., 1.}, {-2., 1.}, {-1., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "60"], "\" e = \"", 
       FractionBox["1", "15"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {1., 2.}, {1., 1.}, {1., 0.}, {2., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-1., -2.}, {-1., -1.}, {-1., 
         0.}, {-2., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], "\" \[Omega] = \"", 
       RowBox[{"-", 
         FractionBox["1", "60"]}], "\" e = \"", 
       FractionBox["1", "10"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {1., -1.}, {1., -2.}, {1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 2}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {-1., 1.}, {-1., 2.}, {-1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 3}, 0.1], 
           ArrowBox[{2, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "60"], "\" e = \"", 
       FractionBox["3", "20"], "\" \""},
      "RowDefault"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {2., 0.}, {2., -1.}, {
         1., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["2", "15"], "\" e = \"", 
       FractionBox["1", "30"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {0., -2.}, {2., -1.}, {
         1., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {0., 2.}, {-2., 1.}, {-1., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["1", "20"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {0., -2.}, {0., -3.}, {
         1., -2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 91.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {0., 2.}, {0., 3.}, {-1., 
         2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 91.8}}], "\" \[Omega] = \"", 
       RowBox[{"-", 
         FractionBox["1", "30"]}], "\" e = \"", 
       FractionBox["1", "5"], "\" \""},
      "RowDefault"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9383050669198523`*^9, 3.938305491089939*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"2db9b848-b4dc-440f-a842-4d16fda44502"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["or calculate and display at the same time. ", "Subsubsection",
 CellChangeTimes->{{3.938305392123413*^9, 
  3.938305409708899*^9}},ExpressionUUID->"40bbcd48-3ca0-4ed3-8a0d-\
2c4ca76b6c3a"],

Cell[CellGroupData[{

Cell[BoxData["Reset"], "Input",
 CellLabel->
  "In[183]:=",ExpressionUUID->"6332b75d-039d-4d25-813d-1d9851892fcf"],

Cell[BoxData["\<\"Global tables and sets have been successfully reset.\"\>"], \
"Print",
 CellChangeTimes->{{3.938305037870236*^9, 3.938305052322042*^9}, 
   3.938305491164082*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"8f8818c2-99d3-4e47-8be2-1f74d40cb713"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CalculateAndVisualizeEikonal", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.938147563260756*^9, 3.938147567537084*^9}, {
   3.9383050204154367`*^9, 3.9383050483918858`*^9}, {3.938305151628224*^9, 
   3.938305164244176*^9}, {3.9383054152048063`*^9, 3.938305415459794*^9}, 
   3.938305460531007*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"b4045443-a370-4f9e-8f7c-c7031cfad7a4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total time: \"\>", "\[InvisibleSpace]", "0.053251`", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Total time: ", 0.053251, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.938147568056075*^9, 3.9381475802447977`*^9}, 
   3.9383048624214783`*^9, 3.938304909116091*^9, 3.938304984618428*^9, {
   3.938305039906794*^9, 3.938305054103201*^9}, 3.9383054912193336`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"5947ec73-f977-477b-ade7-f771502e1644"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sorting and plotting time: \"\>", "\[InvisibleSpace]", 
   "0.102754`", "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm["Sorting and plotting time: ", 0.102754, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.938147568056075*^9, 3.9381475802447977`*^9}, 
   3.9383048624214783`*^9, 3.938304909116091*^9, 3.938304984618428*^9, {
   3.938305039906794*^9, 3.938305054103201*^9}, 3.9383054913213253`*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"af649452-62df-4266-a324-1cc31e3de8e9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {4., 0.}, {1., 0.}, {2., 0.}, {3., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 1}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {118.80000000000001`, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "5"], "\" e = \"", 
       FractionBox["1", "120"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {2., 1.}, {1., 0.}, {2., 0.}, {3., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 1}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-2., -1.}, {-1., 0.}, {-2., 
         0.}, {-3., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 3}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "20"], "\" e = \"", 
       FractionBox["1", "30"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {1., 0.}, {1., -1.}, {2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 1}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {-1., 0.}, {-1., 1.}, {-2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 3}, 0.1], 
           ArrowBox[{2, 4}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["1", "20"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {2., -1.}, {1., -1.}, {1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {-2., 1.}, {-1., 1.}, {-1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{4, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "20"], "\" e = \"", 
       FractionBox["3", "40"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{1., 0.}, {0., -1.}, {1., -1.}, {1., -2.}, {
         2., -2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 2}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["11", "120"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -2.}, {0., -1.}, {1., -1.}, {
         1., -2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 2.}, {0., 1.}, {-1., 1.}, {-1., 
         2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{3, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["2", "15"], "\" \""},
      "RowDefault"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {3., 1.}, {3., 0.}, {1., 0.}, {2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-3., -1.}, {-3., 0.}, {-1., 0.}, {-2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["3", "20"], "\" e = \"", 
       FractionBox["1", "60"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {1., 1.}, {3., 0.}, {1., 0.}, {2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-1., -1.}, {-3., 0.}, {-1., 0.}, {-2., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {91.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "10"], "\" e = \"", 
       FractionBox["1", "40"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {1., 1.}, {2., 0.}, {1., 0.}, {2., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 4}, 0.1], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-1., -1.}, {-2., 0.}, {-1., 
         0.}, {-2., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{4, 3}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "15"], "\" e = \"", 
       FractionBox["7", "120"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{1., 0.}, {0., 0.}, {0., -1.}, {2., -1.}, {
         1., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{-1., 0.}, {0., 0.}, {0., 1.}, {-2., 1.}, {-1., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "60"], "\" e = \"", 
       FractionBox["1", "15"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {1., 2.}, {1., 1.}, {1., 0.}, {2., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {-1., -2.}, {-1., -1.}, {-1., 
         0.}, {-2., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], "\" \[Omega] = \"", 
       RowBox[{"-", 
         FractionBox["1", "60"]}], "\" e = \"", 
       FractionBox["1", "10"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {1., -1.}, {1., -2.}, {1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 2}, 0.1], 
           ArrowBox[{4, 2}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {-1., 1.}, {-1., 2.}, {-1., 
         0.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 3}, 0.1], 
           ArrowBox[{2, 4}, 0.1], 
           ArrowBox[{2, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "60"], "\" e = \"", 
       FractionBox["3", "20"], "\" \""},
      "RowDefault"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {2., 0.}, {2., -1.}, {
         1., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 37.8}}], "\" \[Omega] = \"", 
       FractionBox["2", "15"], "\" e = \"", 
       FractionBox["1", "30"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {0., -2.}, {2., -1.}, {
         1., -1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{4, 5}, 0.1], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {0., 2.}, {-2., 1.}, {-1., 
         1.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {64.8, 64.8}}], "\" \[Omega] = \"", 
       FractionBox["1", "30"], "\" e = \"", 
       FractionBox["1", "20"], "\" \""},
      "RowDefault"], ",", 
     TemplateBox[{
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., -1.}, {0., -2.}, {0., -3.}, {
         1., -2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{5, 1}, 0.1], 
           ArrowBox[{5, 2}, 0.1], 
           ArrowBox[{5, 3}, 0.1], 
           ArrowBox[{5, 4}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 91.8}}], 
       TemplateBox[{5}, "Spacer1"], 
       GraphicsBox[
        GraphicsComplexBox[{{0., 0.}, {0., 1.}, {0., 2.}, {0., 3.}, {-1., 
         2.}}, {{
           Arrowheads[Medium], 
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           ArrowBox[{1, 5}, 0.1], 
           ArrowBox[{2, 5}, 0.1], 
           ArrowBox[{3, 5}, 0.1], 
           ArrowBox[{4, 5}, 0.1]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           DiskBox[1, 0.1], 
           DiskBox[2, 0.1], 
           DiskBox[3, 0.1], 
           DiskBox[4, 0.1], 
           DiskBox[5, 0.1]}}], {
        FormatType -> TraditionalForm, FrameTicks -> None, 
         ImageSize -> {37.8, 91.8}}], "\" \[Omega] = \"", 
       RowBox[{"-", 
         FractionBox["1", "30"]}], "\" e = \"", 
       FractionBox["1", "5"], "\" \""},
      "RowDefault"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.938147568174183*^9, 3.938147580358004*^9}, 
   3.938304862637024*^9, 3.9383049094287357`*^9, 3.938304984892174*^9, {
   3.9383050402811728`*^9, 3.938305054217095*^9}, 3.938305491337757*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"dc3c3d60-b2d4-48e7-a6d6-a0f438ed40f5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1305, 1194},
WindowMargins->{{Automatic, 538}, {Automatic, 67}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["StandardForm"], InputAutoReplacements -> {}]}, Visible -> 
  False, FrontEndVersion -> "14.1 for Mac OS X ARM (64-bit) (July 16, 2024)", 
  StyleDefinitions -> "Default.nb"],
ExpressionUUID->"a3c9a82c-6ceb-4388-bbd6-aa2264f8458c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 200, 3, 96, "Title",ExpressionUUID->"a946810b-6b1b-46b4-a082-1504f9e92d39"],
Cell[CellGroupData[{
Cell[805, 29, 155, 3, 66, "Section",ExpressionUUID->"091feb78-c6c0-4619-9f79-1b839e540918"],
Cell[963, 34, 1271, 29, 90, "Input",ExpressionUUID->"2edfb035-90f1-4a9f-b5ce-2433feb71c37"],
Cell[2237, 65, 2750, 69, 233, "Input",ExpressionUUID->"a9cddf71-5bd3-4f5f-bbc7-709f4891f07c"]
}, Closed]],
Cell[CellGroupData[{
Cell[5024, 139, 394, 6, 52, "Section",ExpressionUUID->"e5a21dc1-adb1-48c3-a8cb-1b2164806d10"],
Cell[CellGroupData[{
Cell[5443, 149, 178, 3, 53, "Subsection",ExpressionUUID->"fe0c9f8a-cd5f-4877-b538-78219a42c220"],
Cell[CellGroupData[{
Cell[5646, 156, 479, 8, 45, "Subsubsection",ExpressionUUID->"1c249fc3-1fad-46e4-9a0f-2c8fb5546a0f"],
Cell[6128, 166, 2185, 56, 151, "Input",ExpressionUUID->"408b0a3d-76f2-4f36-b582-b1e551fe695b"],
Cell[8316, 224, 607, 13, 80, "Input",ExpressionUUID->"5dace05b-15ac-482f-a7c9-7285afea3014"],
Cell[8926, 239, 458, 11, 80, "Input",ExpressionUUID->"0e6708c7-0dc7-44dc-8420-0f06152e1c34"],
Cell[9387, 252, 3434, 88, 289, "Input",ExpressionUUID->"e1a61a71-6bfc-43d1-8156-21dd91d1e045"],
Cell[12824, 342, 4635, 116, 451, "Input",ExpressionUUID->"83dd0d98-5867-42b2-ab96-d1006a223488"]
}, Closed]],
Cell[CellGroupData[{
Cell[17496, 463, 179, 3, 37, "Subsubsection",ExpressionUUID->"b7b39a0d-7cfc-4bba-8617-72b82b2e6d86"],
Cell[17678, 468, 913, 24, 80, "Input",ExpressionUUID->"4e9a8a84-a8f6-4ffc-b540-c3e8bd6e2859"],
Cell[18594, 494, 3557, 85, 331, "Input",ExpressionUUID->"6137590d-d1e1-47ac-aa78-91474338a75e"],
Cell[22154, 581, 2366, 60, 139, "Input",ExpressionUUID->"a948445c-7d5d-465f-8936-160125eb7521"],
Cell[24523, 643, 5122, 119, 272, "Input",ExpressionUUID->"47d6919d-5434-4ae7-9060-dc95620bcea0"]
}, Closed]],
Cell[CellGroupData[{
Cell[29682, 767, 282, 4, 37, "Subsubsection",ExpressionUUID->"995d77a6-9550-46dd-ba0a-977ed1a32a33"],
Cell[29967, 773, 870, 19, 67, "Input",ExpressionUUID->"3c6cc175-7e61-4e5f-9ed6-4cf7691c440d"],
Cell[30840, 794, 2171, 53, 202, "Input",ExpressionUUID->"e9978123-fa89-4d1a-9197-2829bebe4528"],
Cell[33014, 849, 421, 10, 30, "Input",ExpressionUUID->"d3298e43-60c5-4cee-8626-c0a292724f23"],
Cell[33438, 861, 1305, 34, 103, "Input",ExpressionUUID->"da15c5e2-c947-4f3c-97db-106f1f07bcb6"],
Cell[34746, 897, 1178, 33, 65, "Input",ExpressionUUID->"1af64b24-1fa8-4171-b3f7-f9cf570c87b6"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[35973, 936, 260, 5, 37, "Subsection",ExpressionUUID->"fdcf99c0-ef92-4fb3-a7ad-cd20d4a3c2fe"],
Cell[36236, 943, 10328, 250, 931, "Input",ExpressionUUID->"c024a996-4478-41ac-b839-db8c47816496"]
}, Closed]],
Cell[CellGroupData[{
Cell[46601, 1198, 202, 4, 37, "Subsection",ExpressionUUID->"37a77421-ec34-4f70-8bba-fbf8ee024eb0"],
Cell[46806, 1204, 11281, 282, 991, "Input",ExpressionUUID->"0bdbdd29-a290-40c5-8a60-07a17cd750e7"]
}, Closed]],
Cell[CellGroupData[{
Cell[58124, 1491, 349, 5, 37, "Subsection",ExpressionUUID->"af53968d-4131-47ab-87b1-73809b7d3af0"],
Cell[58476, 1498, 5274, 131, 437, "Input",ExpressionUUID->"88b20abd-080c-4057-895e-d35dc68432a9"]
}, Closed]],
Cell[CellGroupData[{
Cell[63787, 1634, 264, 5, 37, "Subsection",ExpressionUUID->"d0a99b86-ce82-4e3c-a3ef-27516414378e"],
Cell[64054, 1641, 8211, 200, 664, "Input",ExpressionUUID->"0911c669-7803-400e-8158-24fa91bc0d2a"]
}, Closed]],
Cell[CellGroupData[{
Cell[72302, 1846, 246, 5, 37, "Subsection",ExpressionUUID->"ec45a4ca-60e4-4a6a-9245-714d7bcd67b5"],
Cell[72551, 1853, 14596, 363, 1189, "Input",ExpressionUUID->"b0c5e7eb-f46b-4551-b9e3-65f2af5d03c5"]
}, Closed]],
Cell[CellGroupData[{
Cell[87184, 2221, 213, 4, 37, "Subsection",ExpressionUUID->"7dd6ad00-8873-4c6c-96ef-706d020b69c7"],
Cell[87400, 2227, 19902, 511, 1882, "Input",ExpressionUUID->"b7010b59-9f88-4fc7-9d05-5fc767e0b3f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[107339, 2743, 251, 5, 37, "Subsection",ExpressionUUID->"66187140-caa0-4b2e-9c49-3469983b2a37"],
Cell[107593, 2750, 11855, 282, 901, "Input",ExpressionUUID->"fb6763ff-fc35-4aa0-a215-2d7bc659a2d3"]
}, Closed]],
Cell[CellGroupData[{
Cell[119485, 3037, 215, 4, 37, "Subsection",ExpressionUUID->"66f37b71-67dd-4451-9030-bd50cfd8e220"],
Cell[119703, 3043, 11440, 259, 818, "Input",ExpressionUUID->"09d9b195-e5a8-4066-9ec2-6c0082af989c"]
}, Closed]],
Cell[CellGroupData[{
Cell[131180, 3307, 225, 4, 37, "Subsection",ExpressionUUID->"dc94b1cd-a517-49b4-8783-6460457a566b"],
Cell[131408, 3313, 19976, 462, 1214, "Input",ExpressionUUID->"8b4aa2b2-40a5-4db6-acea-49417ec977bc"]
}, Closed]],
Cell[CellGroupData[{
Cell[151421, 3780, 200, 4, 37, "Subsection",ExpressionUUID->"7b4b11c5-8f98-4977-8ee7-ce75885f45b2"],
Cell[151624, 3786, 9295, 226, 757, "Input",ExpressionUUID->"5ec5ac12-3008-49d0-8e99-6bccc0e2a912"]
}, Closed]],
Cell[CellGroupData[{
Cell[160956, 4017, 220, 4, 37, "Subsection",ExpressionUUID->"bd32e6bb-8a6c-4595-8a7d-b15dad59c95a"],
Cell[161179, 4023, 26009, 597, 1826, "Input",ExpressionUUID->"f4790d16-ad6c-4676-b090-43759d477b63"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187237, 4626, 244, 4, 66, "Section",ExpressionUUID->"c427a67c-d249-4c9b-921b-20c32d1cffba"],
Cell[187484, 4632, 656, 12, 99, "Text",ExpressionUUID->"8f56022e-c981-4658-abfe-6b681ed4814d"],
Cell[CellGroupData[{
Cell[188165, 4648, 229, 5, 43, "Subsubsection",ExpressionUUID->"12064319-4e7e-4808-9265-c860afa84cef"],
Cell[CellGroupData[{
Cell[188419, 4657, 250, 5, 29, "Input",ExpressionUUID->"1e05cfb9-f42f-44cb-b322-faffdcc842d4"],
Cell[188672, 4664, 476, 9, 23, "Print",ExpressionUUID->"96149cc1-92e3-4752-828e-fc36fc492d3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189185, 4678, 2040, 33, 29, "Input",ExpressionUUID->"2fe5840d-1650-4d9b-93be-1b3820d38896"],
Cell[191228, 4713, 306, 6, 23, "Print",ExpressionUUID->"58e9df45-15a0-4106-94dc-7a97bfbcf06f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191571, 4724, 3938, 56, 29, "Input",ExpressionUUID->"415cb520-db47-4a08-b07f-38fa8508cc3c"],
Cell[195512, 4782, 786, 15, 23, "Print",ExpressionUUID->"1d42d5b8-5c70-4813-9f7e-de44fcf0d31c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196335, 4802, 264, 6, 29, "Input",ExpressionUUID->"4524e032-a2ee-44e7-a2d0-bc8b9af5544a"],
Cell[196602, 4810, 432, 9, 23, "Print",ExpressionUUID->"45874af5-73d2-44cb-a506-eb8db34c0022"],
Cell[197037, 4821, 24219, 733, 372, "Output",ExpressionUUID->"2db9b848-b4dc-440f-a842-4d16fda44502"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[221305, 5560, 194, 3, 43, "Subsubsection",ExpressionUUID->"40bbcd48-3ca0-4ed3-8a0d-2c4ca76b6c3a"],
Cell[CellGroupData[{
Cell[221524, 5567, 114, 2, 29, "Input",ExpressionUUID->"6332b75d-039d-4d25-813d-1d9851892fcf"],
Cell[221641, 5571, 286, 6, 23, "Print",ExpressionUUID->"8f8818c2-99d3-4e47-8be2-1f74d40cb713"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221964, 5582, 408, 7, 29, "Input",ExpressionUUID->"b4045443-a370-4f9e-8f7c-c7031cfad7a4"],
Cell[CellGroupData[{
Cell[222397, 5593, 552, 11, 23, "Print",ExpressionUUID->"5947ec73-f977-477b-ade7-f771502e1644"],
Cell[222952, 5606, 582, 11, 23, "Print",ExpressionUUID->"af649452-62df-4266-a324-1cc31e3de8e9"]
}, Open  ]],
Cell[223549, 5620, 24365, 735, 416, "Output",ExpressionUUID->"dc3c3d60-b2d4-48e7-a6d6-a0f438ed40f5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/diagram_data.dat.m <==
(* Value of the diagrams after IBP *)
(* d : dimensions. d = 4 - 2 \epsilon *)
(* kappa : coupling constant \kappa = \sqrt{32 \pi G} *)
(* dot[a,b] : dot vector product. dot[q,q] = q^2 *)
(* gamma = dot[v1,v2] *)
(* MasterIntegral[n] : master integral I_{(n)} *)

diagram[a] = ((I/64)*(-16 + 8*d - d^2 - 280*gamma^2 + 324*d*gamma^2 - 
       122*d^2*gamma^2 + 15*d^3*gamma^2 - 440*gamma^4 + 668*d*gamma^4 - 
       364*d^2*gamma^4 + 84*d^3*gamma^4 - 7*d^4*gamma^4 + 304*gamma^6 - 
       352*d*gamma^6 + 100*d^2*gamma^6 + 16*d^3*gamma^6 - 10*d^4*gamma^6 + 
       d^5*gamma^6)*kappa^6*m1^2*m2^2*MasterIntegral[1])/
     ((-2 + d)^3*(-1 + gamma)*(1 + gamma)) + 
    ((I/192)*kappa^6*m1^2*m2^2*(-60*dot[q, q] + 27*d*dot[q, q] - 
       3*d^2*dot[q, q] - 749*gamma^2*dot[q, q] + 727*d*gamma^2*dot[q, q] - 
       219*d^2*gamma^2*dot[q, q] + 21*d^3*gamma^2*dot[q, q] - 
       630*gamma^4*dot[q, q] + 1245*d*gamma^4*dot[q, q] - 
       831*d^2*gamma^4*dot[q, q] + 225*d^3*gamma^4*dot[q, q] - 
       21*d^4*gamma^4*dot[q, q] - 708*gamma^6*dot[q, q] + 
       972*d*gamma^6*dot[q, q] - 531*d^2*gamma^6*dot[q, q] + 
       165*d^3*gamma^6*dot[q, q] - 33*d^4*gamma^6*dot[q, q] + 
       3*d^5*gamma^6*dot[q, q] + 392*gamma^8*dot[q, q] - 
       460*d*gamma^8*dot[q, q] + 162*d^2*gamma^8*dot[q, q] - 
       13*d^3*gamma^8*dot[q, q] - d^4*gamma^8*dot[q, q])*MasterIntegral[2])/
     ((-4 + d)*(-2 + d)^3*(-1 + gamma)^2*(1 + gamma)^2) + 
    ((I/48)*gamma*kappa^6*m1^2*m2^2*(13*dot[q, q] - 3*d*dot[q, q] + 
       54*gamma^2*dot[q, q] - 21*d*gamma^2*dot[q, q] - 
       3*d^2*gamma^2*dot[q, q] + 420*gamma^4*dot[q, q] - 
       516*d*gamma^4*dot[q, q] + 195*d^2*gamma^4*dot[q, q] - 
       21*d^3*gamma^4*dot[q, q] - 136*gamma^6*dot[q, q] + 
       108*d*gamma^6*dot[q, q] + 6*d^2*gamma^6*dot[q, q] - 
       19*d^3*gamma^6*dot[q, q] + 3*d^4*gamma^6*dot[q, q])*MasterIntegral[3])/
     ((-4 + d)*(-2 + d)^3*(-1 + gamma)^2*(1 + gamma)^2) - 
    ((I/384)*gamma*(-1 - 2*gamma^2 + d*gamma^2)^2*kappa^6*m1^2*m2^2*
      (19*dot[q, q] - 7*d*dot[q, q] + 2*gamma^2*dot[q, q] - 
       3*d*gamma^2*dot[q, q] + d^2*gamma^2*dot[q, q])*MasterIntegral[4])/
     ((-2 + d)^3*(-1 + gamma)*(1 + gamma))
 
diagram[b] = ((-1/64*I)*(7768*kappa^6*m1^2*m2^2 - 18160*d*kappa^6*m1^2*m2^2 + 
       16944*d^2*kappa^6*m1^2*m2^2 - 8202*d^3*kappa^6*m1^2*m2^2 + 
       2193*d^4*kappa^6*m1^2*m2^2 - 309*d^5*kappa^6*m1^2*m2^2 + 
       18*d^6*kappa^6*m1^2*m2^2 + 37328*gamma^2*kappa^6*m1^2*m2^2 - 
       86704*d*gamma^2*kappa^6*m1^2*m2^2 + 81856*d^2*gamma^2*kappa^6*m1^2*
        m2^2 - 40406*d^3*gamma^2*kappa^6*m1^2*m2^2 + 11039*d^4*gamma^2*
        kappa^6*m1^2*m2^2 - 1587*d^5*gamma^2*kappa^6*m1^2*m2^2 + 
       94*d^6*gamma^2*kappa^6*m1^2*m2^2 + 7872*gamma^4*kappa^6*m1^2*m2^2 - 
       17840*d*gamma^4*kappa^6*m1^2*m2^2 + 16688*d^2*gamma^4*kappa^6*m1^2*
        m2^2 - 8252*d^3*gamma^4*kappa^6*m1^2*m2^2 + 2276*d^4*gamma^4*kappa^6*
        m1^2*m2^2 - 332*d^5*gamma^4*kappa^6*m1^2*m2^2 + 
       20*d^6*gamma^4*kappa^6*m1^2*m2^2)*MasterIntegral[1])/
     ((-3 + d)^2*(-2 + d)^3*(-1 + d)) + 
    ((I/32)*(-2192*kappa^6*m1^2*m2^2*dot[q, q] + 5212*d*kappa^6*m1^2*m2^2*
        dot[q, q] - 4986*d^2*kappa^6*m1^2*m2^2*dot[q, q] + 
       2487*d^3*kappa^6*m1^2*m2^2*dot[q, q] - 687*d^4*kappa^6*m1^2*m2^2*
        dot[q, q] + 100*d^5*kappa^6*m1^2*m2^2*dot[q, q] - 
       6*d^6*kappa^6*m1^2*m2^2*dot[q, q] - 8728*gamma^2*kappa^6*m1^2*m2^2*
        dot[q, q] + 19728*d*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] - 
       18086*d^2*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] + 
       8654*d^3*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] - 
       2287*d^4*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] + 317*d^5*gamma^2*kappa^6*
        m1^2*m2^2*dot[q, q] - 18*d^6*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] - 
       912*gamma^4*kappa^6*m1^2*m2^2*dot[q, q] + 1588*d*gamma^4*kappa^6*m1^2*
        m2^2*dot[q, q] - 968*d^2*gamma^4*kappa^6*m1^2*m2^2*dot[q, q] + 
       189*d^3*gamma^4*kappa^6*m1^2*m2^2*dot[q, q] + 36*d^4*gamma^4*kappa^6*
        m1^2*m2^2*dot[q, q] - 19*d^5*gamma^4*kappa^6*m1^2*m2^2*dot[q, q] + 
       2*d^6*gamma^4*kappa^6*m1^2*m2^2*dot[q, q])*MasterIntegral[2])/
     ((-4 + d)*(-3 + d)^2*(-2 + d)^3*(-1 + d)) - 
    ((I/4)*gamma*(284*kappa^6*m1^2*m2^2*dot[q, q] - 490*d*kappa^6*m1^2*m2^2*
        dot[q, q] + 303*d^2*kappa^6*m1^2*m2^2*dot[q, q] - 
       81*d^3*kappa^6*m1^2*m2^2*dot[q, q] + 8*d^4*kappa^6*m1^2*m2^2*
        dot[q, q] + 96*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] - 
       152*d*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] + 88*d^2*gamma^2*kappa^6*
        m1^2*m2^2*dot[q, q] - 22*d^3*gamma^2*kappa^6*m1^2*m2^2*dot[q, q] + 
       2*d^4*gamma^2*kappa^6*m1^2*m2^2*dot[q, q])*MasterIntegral[3])/
     ((-4 + d)*(-3 + d)*(-2 + d)^3*(-1 + d)) - 
    ((I/32)*(-1724 + 3480*d - 2732*d^2 + 1053*d^3 - 200*d^4 + 15*d^5 + 
       836*gamma^2 - 1450*d*gamma^2 + 870*d^2*gamma^2 - 211*d^3*gamma^2 + 
       14*d^4*gamma^2 + d^5*gamma^2 + 132*gamma^4 - 374*d*gamma^4 + 
       524*d^2*gamma^4 - 327*d^3*gamma^4 + 90*d^4*gamma^4 - 9*d^5*gamma^4 + 
       72*d*gamma^6 - 102*d^2*gamma^6 + 53*d^3*gamma^6 - 12*d^4*gamma^6 + 
       d^5*gamma^6)*kappa^6*m1^2*m2^2*MasterIntegral[5])/
     ((-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*(-1 + gamma)*(1 + gamma)) + 
    ((I/128)*kappa^6*m1^2*m2^2*(226*dot[q, q]^2 - 466*d*dot[q, q]^2 + 
       370*d^2*dot[q, q]^2 - 143*d^3*dot[q, q]^2 + 27*d^4*dot[q, q]^2 - 
       2*d^5*dot[q, q]^2 + 200*gamma^2*dot[q, q]^2 - 
       420*d*gamma^2*dot[q, q]^2 + 346*d^2*gamma^2*dot[q, q]^2 - 
       139*d^3*gamma^2*dot[q, q]^2 + 27*d^4*gamma^2*dot[q, q]^2 - 
       2*d^5*gamma^2*dot[q, q]^2 - 264*gamma^4*dot[q, q]^2 + 
       508*d*gamma^4*dot[q, q]^2 - 392*d^2*gamma^4*dot[q, q]^2 + 
       150*d^3*gamma^4*dot[q, q]^2 - 28*d^4*gamma^4*dot[q, q]^2 + 
       2*d^5*gamma^4*dot[q, q]^2)*MasterIntegral[6])/
     ((-3 + d)^2*(-2 + d)^2*(-1 + d)) - 
    ((I/32)*gamma*(200 - 291*d + 165*d^2 - 42*d^3 + 4*d^4 + 168*gamma^2 - 
       266*d*gamma^2 + 160*d^2*gamma^2 - 42*d^3*gamma^2 + 4*d^4*gamma^2)*
      kappa^6*m1^2*m2^2*dot[q, q]*MasterIntegral[7])/
     ((-3 + d)^2*(-2 + d)*(-1 + d)) + 
    ((I/64)*kappa^6*m1^2*m2^2*(-206*dot[q, q] + 686*d*dot[q, q] - 
       839*d^2*dot[q, q] + 514*d^3*dot[q, q] - 170*d^4*dot[q, q] + 
       29*d^5*dot[q, q] - 2*d^6*dot[q, q] - 124*gamma^2*dot[q, q] + 
       174*d*gamma^2*dot[q, q] - 167*d^2*gamma^2*dot[q, q] + 
       125*d^3*gamma^2*dot[q, q] - 55*d^4*gamma^2*dot[q, q] + 
       12*d^5*gamma^2*dot[q, q] - d^6*gamma^2*dot[q, q] + 
       600*gamma^4*dot[q, q] - 1508*d*gamma^4*dot[q, q] + 
       1582*d^2*gamma^4*dot[q, q] - 883*d^3*gamma^4*dot[q, q] + 
       275*d^4*gamma^4*dot[q, q] - 45*d^5*gamma^4*dot[q, q] + 
       3*d^6*gamma^4*dot[q, q])*MasterIntegral[8])/((-3 + d)^2*(-2 + d)^3*
      (-1 + d))
 
diagram[c] = ((I/32)*(-1 + gamma^2)*(6 - 8*gamma^2 - 6*d^2*(1 + gamma^2) + 
      d^3*(1 + gamma^2) + 4*d*(2 + 3*gamma^2))*kappa^6*m1^2*m2^2*dot[q, q]*
     MasterIntegral[8])/(-2 + d)^3
 
diagram[d] = ((-1/256*I)*(-127 + 841*gamma^2 + d*(343 - 1334*gamma^2) + 
      d^3*(83 - 184*gamma^2) + d^4*(-9 + 16*gamma^2) + 
      d^2*(-270 + 761*gamma^2))*kappa^6*m1^2*m2^2*dot[q, q]*
     MasterIntegral[8])/(-2 + d)^4
 
diagram[e] = ((-1/128*I)*(148*kappa^6*m1^2*m2^2 - 98*d*kappa^6*m1^2*m2^2 + 
       20*d^2*kappa^6*m1^2*m2^2 - d^3*kappa^6*m1^2*m2^2 - 
       2016*gamma^2*kappa^6*m1^2*m2^2 + 3456*d*gamma^2*kappa^6*m1^2*m2^2 - 
       2100*d^2*gamma^2*kappa^6*m1^2*m2^2 + 543*d^3*gamma^2*kappa^6*m1^2*
        m2^2 - 51*d^4*gamma^2*kappa^6*m1^2*m2^2 - 720*gamma^4*kappa^6*m1^2*
        m2^2 + 1416*d*gamma^4*kappa^6*m1^2*m2^2 - 1040*d^2*gamma^4*kappa^6*
        m1^2*m2^2 + 346*d^3*gamma^4*kappa^6*m1^2*m2^2 - 
       49*d^4*gamma^4*kappa^6*m1^2*m2^2 + 2*d^5*gamma^4*kappa^6*m1^2*m2^2)*
      MasterIntegral[1])/((-2 + d)^3*(-1 + d)) - 
    ((I/128)*kappa^6*m1^2*m2^2*(-88*dot[q, q] + 70*d*dot[q, q] - 
       16*d^2*dot[q, q] + d^3*dot[q, q] + 756*gamma^2*dot[q, q] - 
       1105*d*gamma^2*dot[q, q] + 584*d^2*gamma^2*dot[q, q] - 
       133*d^3*gamma^2*dot[q, q] + 11*d^4*gamma^2*dot[q, q] - 
       646*gamma^4*dot[q, q] + 1113*d*gamma^4*dot[q, q] - 
       707*d^2*gamma^4*dot[q, q] + 216*d^3*gamma^4*dot[q, q] - 
       33*d^4*gamma^4*dot[q, q] + 2*d^5*gamma^4*dot[q, q] - 
       292*gamma^6*dot[q, q] + 516*d*gamma^6*dot[q, q] - 
       329*d^2*gamma^6*dot[q, q] + 88*d^3*gamma^6*dot[q, q] - 
       8*d^4*gamma^6*dot[q, q])*MasterIntegral[2])/((-4 + d)*(-2 + d)^3*
      (-1 + d)*(-1 + gamma)*(1 + gamma)) - 
    ((I/32)*gamma*kappa^6*m1^2*m2^2*(-140*dot[q, q] + 203*d*dot[q, q] - 
       89*d^2*dot[q, q] + 12*d^3*dot[q, q] + 78*gamma^2*dot[q, q] - 
       111*d*gamma^2*dot[q, q] + 40*d^2*gamma^2*dot[q, q] - 
       3*d^3*gamma^2*dot[q, q] + 116*gamma^4*dot[q, q] - 
       200*d*gamma^4*dot[q, q] + 121*d^2*gamma^4*dot[q, q] - 
       29*d^3*gamma^4*dot[q, q] + 2*d^4*gamma^4*dot[q, q])*MasterIntegral[3])/
     ((-4 + d)*(-2 + d)^3*(-1 + d)*(-1 + gamma)*(1 + gamma)) + 
    ((I/32)*(31*kappa^6*m1^2*m2^2 - 37*d*kappa^6*m1^2*m2^2 + 
       15*d^2*kappa^6*m1^2*m2^2 - 2*d^3*kappa^6*m1^2*m2^2 + 
       512*gamma^2*kappa^6*m1^2*m2^2 - 1011*d*gamma^2*kappa^6*m1^2*m2^2 + 
       790*d^2*gamma^2*kappa^6*m1^2*m2^2 - 302*d^3*gamma^2*kappa^6*m1^2*
        m2^2 + 56*d^4*gamma^2*kappa^6*m1^2*m2^2 - 4*d^5*gamma^2*kappa^6*m1^2*
        m2^2 - 244*gamma^4*kappa^6*m1^2*m2^2 + 516*d*gamma^4*kappa^6*m1^2*
        m2^2 - 415*d^2*gamma^4*kappa^6*m1^2*m2^2 + 159*d^3*gamma^4*kappa^6*
        m1^2*m2^2 - 29*d^4*gamma^4*kappa^6*m1^2*m2^2 + 
       2*d^5*gamma^4*kappa^6*m1^2*m2^2 + 16*gamma^6*kappa^6*m1^2*m2^2 - 
       20*d*gamma^6*kappa^6*m1^2*m2^2 + 8*d^2*gamma^6*kappa^6*m1^2*m2^2 - 
       d^3*gamma^6*kappa^6*m1^2*m2^2)*MasterIntegral[5])/
     ((-4 + d)*(-2 + d)^3*(-1 + d)*(-1 + gamma)*(1 + gamma))
 
diagram[f] = ((I/64)*(-82 + 110*d - 49*d^2 + 7*d^3 - 1016*gamma^2 + 
      2020*d*gamma^2 - 1595*d^2*gamma^2 + 615*d^3*gamma^2 - 114*d^4*gamma^2 + 
      8*d^5*gamma^2 + 280*gamma^4 - 536*d*gamma^4 + 394*d^2*gamma^4 - 
      136*d^3*gamma^4 + 21*d^4*gamma^4 - d^5*gamma^4 - 64*gamma^6 + 
      128*d*gamma^6 - 108*d^2*gamma^6 + 48*d^3*gamma^6 - 11*d^4*gamma^6 + 
      d^5*gamma^6)*kappa^6*m1^2*m2^2*MasterIntegral[5])/
    ((-4 + d)*(-2 + d)^3*(-1 + d)*(-1 + gamma)*(1 + gamma))

